Existence of analytic non-convex V-states

V-states are uniformly rotating vortex patches of the incompressible 2D Euler equation and the only known explicit examples are circles and ellipses. In this paper, we prove the existence of non-convex V-states with analytic boundary which are far from the known examples. To prove it, we use a combination of analysis of the linearized operator at an approximate solution and computer-assisted proof techniques.

==> basic_functions.cc <==
// Implementation file
// Initializes parameters related to R 
// Contains necessary functions to compute error E0

#include <iostream>
#include <fstream>
#include <string>
#include <cstring>

#include "assert.h"

#include "basic_functions.h"
#include "methods.h"
using namespace std;


// Populates a R_params_struct with the right parameters for R0
void populate_parameters(R_params_struct* Rp, slong prec){
	Rp->N0 = 31; Rp->m = 6;
	
	arb_t aux;
	arb_init(aux);
	
	arb_init(Rp->Omega);
	
	arb_set_str(Rp->Omega, "1537", prec);
	arb_div_si(Rp->Omega, Rp->Omega, 3750, prec);
	
	Rp->M_R = _arb_vec_init(5);
	Rp->m_R = _arb_vec_init(1);

	arb_set_str(Rp->M_R, "1.0925", prec);
	arb_set_str(Rp->M_R+1, "0.52", prec);
	arb_set_str(Rp->M_R+2, "8.7", prec);
	arb_set_str(Rp->M_R+3, "106", prec);
	arb_set_str(Rp->M_R+4, "4000", prec);
	
	arb_set_str(Rp->m_R, "0.9415", prec);
	
	Rp->ak = _arb_vec_init(Rp->N0);
	
	fstream coefs;
	coefs.open("coefs_R0.txt",ios::in);
	if (coefs.is_open()) {
		string a;
		for(int i =0; i < Rp->N0 and getline(coefs, a); ++i ) {
			const char* aptr = a.c_str();
			arb_set_str(Rp->ak+i, aptr, prec);
		}
		coefs.close();
	}
	
}

// We assume that ips->Rp has already been filled
void populate_Integration_parameters(Integration_params_struct* ips, const arb_t x, int order, slong prec){
  arb_init(ips->x);
  ips->order = order;
  arb_set(ips->x,x);
  ips->R = _arb_vec_init(ips->order+1);
  if (order >= 0){
    compute_R0(ips->R,x,&(ips->Rp),prec);
  }
  if (order >= 1){
    compute_dR0(ips->R+1,x,&(ips->Rp),prec);
  }
  if (order >= 2){
    compute_ddR0(ips->R+2,x,&(ips->Rp),prec);
  }
  if (order >= 3){
    compute_dddR0(ips->R+3,x,&(ips->Rp),prec);
  }
}

// R0(inp) = sum_{i= 0}^N0 ak[i]*cos(m*i*inp)
int compute_R0(arb_ptr out, const arb_t inp, void* params, slong prec){
	R_params_struct* Rp = params;
	arb_t argument;
	arb_t term;
	int m; m = Rp->m;
	
	arb_init(argument); arb_init(term);
	
	arb_set(out, Rp->ak);
	for(int i = 1; i < Rp->N0; ++i){
		arb_mul_si(argument, inp ,m*i, prec);
		arb_cos(term, argument, prec);
		arb_mul(term, term, Rp->ak+i, prec);
		arb_add(out, out, term, prec);
	}

	arb_clear(argument); arb_clear(term);
	return 0;
}

// dR0(inp) = sum_{i= 1}^N0 -m*i*ak[i]*sin(m*i*inp)
int compute_dR0(arb_ptr out, const arb_t inp, void* params, slong prec){
	R_params_struct* Rp = params;
	arb_t argument;
	arb_t term;
	int m; m = Rp->m;
	
	arb_init(argument); arb_init(term);
	
	arb_zero(out);
	for(int i = 1; i < Rp->N0; ++i){
		arb_mul_si(argument, inp, m*i, prec);
		arb_sin(term, argument, prec);
		arb_mul(term, term, Rp->ak+i, prec);
		arb_mul_ui(term, term, m*i, prec);
		arb_sub(out, out, term, prec);
	}
	arb_clear(argument); arb_clear(term);
	return 0;
}

// ddR0(inp) = sum_{i= 1}^N0 -(m*i)^2*ak[i]*cos(m*i*inp)
int compute_ddR0(arb_ptr out, const arb_t inp, void* params, slong prec){
	R_params_struct* Rp = params;
	arb_t argument;
	arb_t term;
	int m; m = Rp->m;
	
	arb_init(argument); arb_init(term);
	
	arb_zero(out);
	for(int i = 1; i < Rp->N0; ++i){
		arb_mul_si(argument, inp, m*i, prec);
		arb_cos(term, argument, prec);
		arb_mul(term, term, Rp->ak+i, prec);
		arb_mul_ui(term, term, m*m*i*i, prec);
		arb_sub(out, out, term, prec);
	}
	arb_clear(argument); arb_clear(term);
	return 0;
}

// dddR0(inp) = sum_{i= 1}^N0 (m*i)^3*ak[i]*sin(m*i*inp)
int compute_dddR0(arb_ptr out, const arb_t inp, void* params, slong prec){
	R_params_struct* Rp = params;
	arb_t argument;
	arb_t term;
	int m; m = Rp->m;
	
	arb_init(argument); arb_init(term);
	
	arb_zero(out);
	for(int i = 1; i < Rp->N0; ++i){
		arb_mul_si(argument, inp, m*i, prec);
		arb_sin(term, argument, prec);
		arb_mul(term, term, Rp->ak+i, prec);
		arb_mul_ui(term, term, m*m*m*i*i*i, prec);
		arb_add(out, out, term, prec);
	}
	arb_clear(argument); arb_clear(term);
	return 0;
}

// ddddR0(inp) = sum_{i= 1}^N0 (m*i)^4*ak[i]*cos(m*i*inp)
int compute_ddddR0(arb_ptr out, const arb_t inp, void* params, slong prec){
	R_params_struct* Rp = params;
	arb_t argument;
	arb_t term;
	int m; m = Rp->m;
	
	arb_init(argument); arb_init(term);
	
	arb_zero(out);
	for(int i = 1; i < Rp->N0; ++i){
		arb_mul_si(argument, inp, m*i, prec);
		arb_cos(term, argument, prec);
		arb_mul(term, term, Rp->ak+i, prec);
		arb_mul_ui(term, term, m*m*m*m*i*i*i*i, prec);
		arb_add(out, out, term, prec);
	}
	arb_clear(argument); arb_clear(term);
	return 0;
}

// x in params, z = inp, y = x-z
// A(x, z) = (R0(x)-R0(x-z))^2 + 4R0(x)R0(x-z)sin^2(z/2) 
int A(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t Ry, slong prec){
	
	arb_t term1, term2;
	arb_init(term1); arb_init(term2);
	
	arb_sub(term1, Rx, Ry, prec);
	arb_sqr(term1, term1, prec);
	arb_abs(term1, term1);
	
	arb_div_si(term2, inp, 2, prec);
	arb_sin(term2, term2, prec);
	arb_sqr(term2, term2, prec);
	arb_mul_si(term2, term2, 4, prec);
	arb_mul(term2, term2, Rx, prec);
	arb_mul(term2, term2, Ry, prec);
	arb_abs(term2, term2);
	
	arb_add(out, term1, term2, prec);
	
	arb_clear(term1); arb_clear(term2); 
	return 0;
}

// x in params, z = inp, y = x-z
// dzA(x, z) = -2R(x-z)dR(x-z) + 2R(x)( dR(x-z)cos(z) + R(x-z)sin(z) ) 
int dzA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t Ry, const arb_t dRy, slong prec){
	arb_t aux;
	arb_init(aux);
	
	arb_cos(aux, inp, prec);
	arb_mul(out, aux, dRy, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, Ry, prec);
	arb_add(out, out, aux, prec);
	arb_mul(out, out, Rx, prec);
	arb_mul_si(out, out, 2, prec);
	
	arb_mul(aux, Ry, dRy, prec);
	arb_mul_si(aux, aux, -2, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux);
	return 0;
}

// x in params, z = inp, y = x-z
// ddzA(x, z) = 2(dR(x-z))^2 + 2R(x-z)ddR(x-z) - 2R(x)[ (ddR(x-z)-R(x-z))cos(z) + 2dR(x-z)sin(z)]  
int ddzA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t Ry, 
         const arb_t dRy, const arb_t ddRy, slong prec){
	arb_t aux;
	arb_init(aux);
	
	// -2R(x)[ (ddR(x-z)-R(x-z))cos(z) + 2dR(x-z)sin(z)]
	arb_sub(out, ddRy, Ry, prec);
	arb_cos(aux, inp, prec);
	arb_mul(out, out, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(out, out, aux, prec);
	arb_mul(out, out, Rx, prec);
	arb_mul_si(out, out, -2, prec);
	
	// 2R(x-z)ddR(x-z)
	arb_mul(aux, Ry, ddRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(out, out, aux, prec);
	
	// 2(dR(x-z))^2
	arb_pow_ui(aux, dRy, 2, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux);
	return 0;
}

// x in params, z = inp, y = x-z
// dxA(x, z) = 2R(x)dR(x) + 2R(x-z)dR(x-z) - 2cos(z)( dR(x)R(x-z)+R(x)dR(x-z) ) 
int dxA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, 
        const arb_t Ry, const arb_t dRy, slong prec){
	arb_t aux;
	arb_init(aux);
	
	// out = cos(z)( dR(x)R(x-z)+R(x)dR(x-z) ) 
	arb_mul(out, dRx, Ry, prec);
	arb_mul(aux, Rx, dRy, prec);
	arb_add(out, out, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(out, out, aux, prec);
	
	//out = 2(R(x)dR(x) + R(x-z)dR(x-z)- out)
	arb_mul(aux, Rx, dRx, prec);
	arb_sub(out, aux, out, prec);
	arb_mul(aux, Ry, dRy, prec);
	arb_add(out, out, aux, prec);	
	arb_mul_si(out, out, 2, prec);
	
	arb_clear(aux);
	return 0;
}

// x in params, z = inp, y = x-z
// ddxA(x,z) = 2(dR(x)^2 + R(x)ddR(x)) + 2(dR(x-z)^2 + R(x-z)ddR(x-z)) - 2cos(z)( ddR(x)R(x-z) + 2dR(x)dR(x-z) + R(x)ddR(x-z) )
int ddxA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, 
         const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec){
	arb_t aux;
	arb_init(aux);
	
	// out = -cos(z)( ddR(x)R(x-z) + 2dR(x)dR(x-z) + R(x)ddR(x-z) )
	arb_mul(out, ddRx, Ry, prec);
	arb_mul(aux, Rx, ddRy, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(out, out, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(out, out, aux, prec);
	arb_neg(out, out);
	
	// out = 2(dR(x)^2 + R(x)ddR(x) + dR(x-z)^2 + R(x-z)ddR(x-z) + out)
	arb_sqr(aux, dRx, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, Rx, ddRx, prec);
	arb_add(out, out, aux, prec);
	arb_sqr(aux, dRy, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, Ry, ddRy, prec);
	arb_add(out, out, aux, prec);
	arb_mul_si(out, out, 2, prec);
	
	arb_clear(aux);
	return 0;
}

// x in params, z = inp, y = x-z
//dzdxA = 2[ -dR(x-z)^2 - R(x-z) ddR(x-z) + sin(z) ( dR(x)R(x-z)+R(x)dR(x-z) ) + cos(z)( dR(x)dR(x-z)+R(x)ddR(x-z) ) ]
int dzdxA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, 
          const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec){
	arb_t aux; arb_t aux2;
	arb_init(aux); arb_init(aux2);
	
	// out = cos(z)( dR(x)dR(x-z)+R(x)ddR(x-z) )
	arb_mul(out, dRx, dRy, prec);
	arb_mul(aux, Rx, ddRy, prec);
	arb_add(out, out, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(out, out, aux, prec);
	
	// out += sin(z) ( dR(x)R(x-z)+R(x)dR(x-z) )
	arb_mul(aux, dRx, Ry, prec);
	arb_mul(aux2, Rx, dRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	// out = 2(out - dR(x-z)^2 - R(x-z)ddR(x-z))
	arb_mul(aux, Ry, ddRy, prec);
	arb_sqr(aux2, dRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sub(out, out, aux, prec);
	arb_mul_si(out, out, 2, prec);
	
	arb_clear(aux); arb_clear(aux2);
	return 0;
}

// x in params, z = inp, y = x-z
// out = cos(z)log(A(x,x-z))(R(x)dR(x-z)-dR(x)R(x-z)) + 
//	 +sin(z)log(A(x,x-z))(R(x)R(x-z)+dR(x)dR(x-z))
int FK(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t termF1K; arb_t termF2K;
	arb_t y; arb_t Ry; arb_t dRy;
	arb_init(aux); arb_init(termF1K); arb_init(termF2K);
	arb_init(y); arb_init(Ry); arb_init(dRy);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	
	
	arb_mul(termF1K, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_sub(termF1K, termF1K, aux, prec);
	
	arb_mul(termF2K, ips->R, Ry, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_add(termF2K, termF2K, aux, prec);
	
	A(aux, inp, ips->R, Ry, prec);
	arb_log(aux, aux, prec);
	arb_mul(termF1K, termF1K, aux, prec);
	arb_mul(termF2K, termF2K, aux, prec);
	
	arb_cos(aux, inp, prec);
	arb_mul(termF1K, termF1K, aux, prec); //termF1K = first line
	arb_sin(aux, inp, prec);
	arb_mul(termF2K, termF2K, aux, prec); // termF2K = second line

	arb_add(out, termF1K, termF2K, prec);	
	
	arb_clear(aux); arb_clear(termF1K); arb_clear(termF2K);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy);
	return 0;
}

// x in params, z = inp, y= x-z
// f(z)=log(A(x,x-z)), g(z)=R(x)dR(x-z)-dR(x)R(x-z), h(z) = R(x)R(x-z)+dR(x)dR(x-z)
// df(z) = dzA/A, dg(z) = -R(x)ddR(x-z) + dR(x)dR(x-z), dh(z) = -R(x)dR(x-z) - dR(x) ddR(x-z)
// ddf(z) = ddzA/A - (dzA/A)^2, ddg(z) =R(x)dddR(x-z) - dR(x) ddR(x-z), ddh(z) = R(x)ddR(x-z) + dR(x) dddR(x-z)
// out = cos(z)[-fg+f''g+fg''+2f'g']-2sin(z)[f'g+fg'] 
// 	+ sin(z)[-fh+f''h+fh''+2f'h']+2cos(z)[f'h+fh']
int ddFK(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t term1; arb_t term2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; 
	arb_t dddRy; arb_t Axy;
	arb_t f; arb_t df; arb_t ddf;
	arb_t g; arb_t dg; arb_t ddg;
	arb_t h; arb_t dh; arb_t ddh;
	
	arb_init(aux); arb_init(term1); arb_init(term2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); 
	arb_init(dddRy); arb_init(Axy);
	arb_init(f); arb_init(df); arb_init(ddf);
	arb_init(g); arb_init(dg); arb_init(ddg);
	arb_init(h); arb_init(dh); arb_init(ddh);

	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	compute_dddR0(dddRy, y, &(ips->Rp), prec);
	A(Axy, inp, ips->R, Ry, prec);
	
	// f(z)=log(A(x,x-z))
	arb_log(f, Axy, prec);
	// df(z) = dzA/A
	dzA(aux, inp, ips->R, Ry, dRy, prec);
	arb_div(df, aux, Axy, prec);
	// ddf(z) = ddzA/A - (dzA/A)^2
	ddzA(aux, inp, ips->R, Ry, dRy, ddRy, prec);
	arb_div(ddf, aux, Axy, prec);
	arb_sqr(aux, df, prec);
	arb_sub(ddf, ddf, aux, prec);
	
	// First Line
	
	// g(z)=R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dg(z) = -R(x)ddR(x-z) + dR(x)dR(x-z)
	arb_mul(dg, ips->R, ddRy, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_sub(dg, aux, dg, prec);
	// ddg =R(x)dddR(x-z) - dR(x) ddR(x-z)
	arb_mul(ddg, ips->R, dddRy, prec);
	arb_mul(aux, ips->R+1, ddRy, prec);
	arb_sub(ddg, ddg, aux, prec);
	
	// out = cos(z)[-fg+f''g+fg''+2f'g']-2sin(z)[f'g+fg']
	arb_mul(term1, f, g, prec);
	arb_mul(aux, ddf, g, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddg, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dg, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	arb_mul(term2, df, g, prec);
	arb_mul(aux, f, dg, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_sub(out, term1, term2, prec);
	
	// Second Line
	
	// h(z) = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, ips->R, Ry, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_add(h, h, aux, prec);
	// dh(z) = -R(x)dR(x-z) - dR(x) ddR(x-z)
	arb_mul(dh, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, ddRy, prec);
	arb_add(dh, aux, dh, prec);
	arb_mul_si(dh, dh, -1, prec);
	// ddh = R(x)ddR(x-z) + dR(x) dddR(x-z)
	arb_mul(ddh, ips->R, ddRy, prec);
	arb_mul(aux, ips->R+1, dddRy, prec);
	arb_add(ddh, ddh, aux, prec);
	
	// out += sin(z)[-fh+f''h+fh''+2f'h']+2cos(z)[f'h+fh']
	arb_mul(term1, f, h, prec);
	arb_mul(aux, ddf, h, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddh, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dh, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	arb_mul(term2, df, h, prec);
	arb_mul(aux, f, dh, prec);
	arb_add(term2, term2, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(aux, term1, term2, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); 
	arb_clear(dddRy); arb_clear(Axy);
	arb_clear(f); arb_clear(df); arb_clear(ddf);
	arb_clear(g); arb_clear(dg); arb_clear(ddg);	
	arb_clear(h); arb_clear(dh); arb_clear(ddh);	
	return 0;
}

// x in params, z = inp, y= x-z
// f(x)=log(A(x,x-z)), g(x)=R(x)dR(x-z)-dR(x)R(x-z), h(x) = R(x)R(x-z)+dR(x)dR(x-z)
// df(x) = dxA/A, dg(x) = R(x)ddR(x-z) - ddR(x)R(x-z), dh(x) = dR(x)(R(x-z)+ddR(x-z)) + (R(x)+ ddR(x))dR(x-z) 
// out = cos(z)[f'g+fg'] + sin(z)[f'h+fh']
int integrand_dE0(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t term1; arb_t term2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; 
	arb_t f; arb_t df; 
	arb_t g; arb_t dg; 
	arb_t h; arb_t dh; 
	
	arb_init(aux); arb_init(term1); arb_init(term2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); 
	arb_init(f); arb_init(df); 
	arb_init(g); arb_init(dg); 
	arb_init(h); arb_init(dh); 
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	
	A(aux, inp, ips->R, Ry, prec);
	dxA(df, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_div(df, df, aux, prec);
	arb_log(f, aux, prec);
 
 	// g(x)=R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dg(x) = R(x)ddR(x-z) - ddR(x)R(x-z)
	arb_mul(dg, ips->R, ddRy, prec);
	arb_mul(aux, ips->R+2, Ry, prec);
	arb_sub(dg, dg, aux, prec);
	
	// h(x) = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, ips->R, Ry, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_add(h, h, aux, prec);
	// dh(x) = dR(x)(R(x-z)+ddR(x-z)) + (R(x)+ ddR(x))dR(x-z)
	arb_add(dh, Ry, ddRy, prec);
	arb_mul(dh, dh, ips->R+1, prec);
	arb_add(aux, ips->R, ips->R+2, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(dh, dh, aux, prec);
	
	// out = cos(z)[f'g+fg'] + sin(z)[f'h+fh']
	arb_mul(term1, df, g, prec);
	arb_mul(aux, f, dg, prec);
	arb_add(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	arb_mul(term2, df, h, prec);
	arb_mul(aux, f, dh, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(out, term1, term2, prec);
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); 
	arb_clear(f); arb_clear(df); 
	arb_clear(g); arb_clear(dg); 
	arb_clear(h); arb_clear(dh); 

	return 0;
}



// x in params, z = inp, y = x-z
// f(x,z)=log(A(x,x-z)), g(x,z)=R(x)dR(x-z)-dR(x)R(x-z), h(x,z) = R(x)R(x-z)+dR(x)dR(x-z)
// dxf = dxA/A, dxg = R(x)ddR(x-z) - ddR(x)R(x-z), dxh = dR(x)(R(x-z)+ddR(x-z)) + (R(x)+ ddR(x))dR(x-z) 
// dzf = dzA/A, dzg = -R(x)ddR(x-z) + dR(x)dR(x-z), dzh = -R(x)dR(x-z) - dR(x) ddR(x-z)
// dzdxf = dzdxA/A - dzAdxA/A^2 , dzdxg = -R(x)dddR(x-z) + ddR(x)dR(x-z), dzdxh = -dR(x)(dR(x-z)+dddR(x-z)) - (R(x)+ddR(x))ddR(x-z)
// out = -sin(z)[dxf g+f dxg] + cos(z)[dxf h+f dxh]
// 	+cos(z)[dzdxf g + dxf dzg + dzf dxg + f dzdx g] +sin(z)[dzdxf h + dxf dzh + dzf dxh + f dzdx h] 
int dz_integrand_dE0(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t term1; arb_t term2; arb_t Axz;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; arb_t dddRy;
	arb_t f; arb_t dxf; arb_t dzf; arb_t dzdxf;
	arb_t g; arb_t dxg; arb_t dzg; arb_t dzdxg;
	arb_t h; arb_t dxh; arb_t dzh; arb_t dzdxh;
	
	arb_init(aux); arb_init(term1); arb_init(term2); arb_init(Axz);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); arb_init(dddRy);
	arb_init(f); arb_init(dxf); arb_init(dzf); arb_init(dzdxf);  
	arb_init(g); arb_init(dxg); arb_init(dzg); arb_init(dzdxg);
	arb_init(h); arb_init(dxh); arb_init(dzh); arb_init(dzdxh);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	compute_dddR0(dddRy, y, &(ips->Rp), prec);
	
	// f =log(A(x,x-z))
	A(Axz, inp, ips->R, Ry, prec);
	arb_log(f, Axz, prec);
	//dxf = dxA/A
	dxA(dxf, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_div(dxf, dxf, Axz, prec);
	// dzf = dzA/A
	dzA(dzf, inp, ips->R, Ry, dRy, prec);
	arb_div(dzf, dzf, Axz, prec);
	// dzdxf = dzdxA/A - dzAdxA/A^2
	dzdxA(dzdxf, inp, ips->R, ips->R+1, Ry, dRy, ddRy, prec);
	arb_div(dzdxf, dzdxf, Axz, prec);
	arb_mul(aux, dzf, dxf, prec);
	arb_sub(dzdxf, dzdxf, aux, prec);

	// g=R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dxg = R(x)ddR(x-z) - ddR(x)R(x-z)
	arb_mul(dxg, ips->R, ddRy, prec);
	arb_mul(aux, ips->R+2, Ry, prec);
	arb_sub(dxg, dxg, aux, prec);
	// dzg = -R(x)ddR(x-z) + dR(x)dR(x-z)
	arb_mul(dzg, ips->R, ddRy, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_sub(dzg, aux, dzg, prec);
	// dzdxg = -R(x)dddR(x-z) + ddR(x)dR(x-z)
	arb_mul(dzdxg, ips->R, dddRy, prec);
	arb_mul(aux, ips->R+2, dRy, prec);
	arb_sub(dzdxg, aux, dzdxg, prec);
	
	// h = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, ips->R, Ry, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_add(h, h, aux, prec);
	// dxh = dR(x)(R(x-z)+ddR(x-z)) + (R(x)+ ddR(x))dR(x-z) 
	arb_add(dxh, Ry, ddRy, prec);
	arb_mul(dxh, dxh, ips->R+1, prec);
	arb_add(aux, ips->R, ips->R+2, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(dxh, dxh, aux, prec);
	// dzh = -R(x)dR(x-z) - dR(x) ddR(x-z)
	arb_mul(dzh, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, ddRy, prec);
	arb_add(dzh, dzh, aux, prec);
	arb_mul_si(dzh, dzh, -1, prec);
	// dzdxh = -dR(x)(dR(x-z)+dddR(x-z)) - (R(x)+ddR(x))ddR(x-z)
	arb_add(dzdxh, dRy, dddRy, prec);
	arb_mul(dzdxh, dzdxh, ips->R+1, prec);
	arb_add(aux, ips->R, ips->R+2, prec);
	arb_mul(aux, aux, ddRy, prec);
	arb_add(dzdxh, dzdxh, aux, prec);
	arb_mul_si(dzdxh, dzdxh, -1, prec);
	
	//First Line
	// term1 = -sin(z)[dxf g+f dxg] + cos(z)[dxf h+f dxh]
	arb_mul(term1, dxf, g, prec);
	arb_mul(aux, f, dxg, prec);
	arb_add(term1, term1, aux, prec);
	arb_sin(aux,inp, prec);
	arb_mul(term1, term1, aux, prec);
	// term2 =  cos(z)[dxf h+f dxh]
	arb_mul(term2, dxf, h, prec);
	arb_mul(aux, f, dxh, prec);
	arb_add(term2, term2, aux, prec);
	arb_cos(aux,inp, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_sub(out, term2, term1, prec); // out = -term1 + term2
	
	// Second Line
	//term1 = cos(z)[dzdxf g + dxf dzg + dzf dxg + f dzdx g] 
	arb_mul(term1, dzdxf, g, prec);
	arb_mul(aux, dxf, dzg, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, dzf, dxg, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, f, dzdxg, prec);
	arb_add(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	arb_add(out, out, term1, prec); // out += term1
	
	// term2 = sin(z)[dzdxf h + dxf dzh + dzf dxh + f dzdx h] 
	arb_mul(term2, dzdxf, h, prec);
	arb_mul(aux, dxf, dzh, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul(aux, dzf, dxh, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul(aux, f, dzdxh, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(out, out, term2, prec);	//out += term2		
	
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2); arb_clear(Axz);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); arb_clear(dddRy); 
	arb_clear(f); arb_clear(dxf); arb_clear(dzf); arb_clear(dzdxf);
	arb_clear(g); arb_clear(dxg); arb_clear(dzg); arb_clear(dzdxg);
	arb_clear(h); arb_clear(dxh); arb_clear(dzh); arb_clear(dzdxh);
	return 0;
}


// x in params, z = inp, y= x-z
// f(x)=log(A(x,x-z)), g(x)=R(x)dR(x-z)-dR(x)R(x-z), h(x) = R(x)R(x-z)+dR(x)dR(x-z)
// df(x) = dxA/A, dg(x) = R(x)ddR(x-z) - ddR(x)R(x-z), dh(x) = dR(x)(R(x-z)+ddR(x-z)) + (R(x)+ ddR(x))dR(x-z)
// ddf(x) = ddxA/A - (dx/A)^2, ddg(x) = dR(x)ddR(x-z) + R(x)dddR(x-z) - dddR(x)R(x-z) - ddR(x)dR(x-z), 
// ddh(x) = ddR(x)(R(x-z)+ddR(x-z)) + dR(x)(dR(x-z)+dddR(x-z)) + (dR(x)+dddR(x))dR(x-z) + (R(x)+ddR(x))ddR(x-z)
// out = cos(z)[f''g+ 2f'g' + fg''] + sin(z)[f''h + 2f'h' + fh'']
int integrand_ddE0(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t term1; arb_t term2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; 
	arb_t dddRy; arb_t Axy;
	arb_t f; arb_t df; arb_t ddf;
	arb_t g; arb_t dg; arb_t ddg;
	arb_t h; arb_t dh; arb_t ddh;
	
	arb_init(aux); arb_init(term1); arb_init(term2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); 
	arb_init(dddRy); arb_init(Axy);
	arb_init(f); arb_init(df); arb_init(ddf);
	arb_init(g); arb_init(dg); arb_init(ddg);
	arb_init(h); arb_init(dh); arb_init(ddh);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	compute_dddR0(dddRy, y, &(ips->Rp), prec);
	
	// f=log(A(x,x-z))
	A(Axy, inp, ips->R, Ry, prec);
	arb_log(f, Axy, prec);
	// df = dxA/A
	dxA(df, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_div(df, df, Axy, prec);
	// ddf = = ddxA/A - (dxA/A)^2
	ddxA(ddf, inp, ips->R, ips->R+1, ips->R+2, Ry, dRy, ddRy, prec);
	arb_div(ddf, ddf, Axy, prec);
	arb_sqr(aux, df, prec);
	arb_sub(ddf, ddf, aux, prec);
 	
 	// g =R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dg = R(x)ddR(x-z) - ddR(x)R(x-z)
	arb_mul(dg, ips->R, ddRy, prec);
	arb_mul(aux, ips->R+2, Ry, prec);
	arb_sub(dg, dg, aux, prec);
	// ddg = dR(x)ddR(x-z) + R(x)dddR(x-z) - dddR(x)R(x-z) - ddR(x)dR(x-z)
	arb_mul(ddg, ips->R+1, ddRy, prec);
	arb_mul(aux, ips->R, dddRy, prec);
	arb_add(ddg, ddg, aux, prec);
	arb_mul(aux, ips->R+3, Ry, prec);
	arb_sub(ddg, ddg, aux, prec);
	arb_mul(aux, ips->R+2, dRy, prec);
	arb_sub(ddg, ddg, aux, prec);
	
	// h = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, ips->R, Ry, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_add(h, h, aux, prec);
	// dh = = dR(x)(R(x-z)+ddR(x-z)) + (R(x)+ ddR(x))dR(x-z)
	arb_add(dh, Ry, ddRy, prec);
	arb_mul(dh, dh, ips->R+1, prec);
	arb_add(aux, ips->R, ips->R+2, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(dh, dh, aux, prec);
	// ddh = ddR(x)(R(x-z)+ddR(x-z)) +(R(x)+ddR(x))ddR(x-z) +  dR(x)(dR(x-z)+dddR(x-z)) + (dR(x)+dddR(x))dR(x-z) 
	arb_add(ddh, Ry, ddRy, prec);
	arb_mul(ddh, ddh, ips->R+2, prec);
	arb_add(aux, ips->R, ips->R+2, prec);
	arb_mul(aux, aux, ddRy, prec);
	arb_add(ddh, ddh, aux, prec);
	arb_add(aux, dRy, dddRy, prec);
	arb_mul(aux, aux, ips->R+1, prec);
	arb_add(ddh, ddh, aux, prec);
	arb_add(aux, ips->R+1, ips->R+3, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(ddh, ddh, aux, prec);
	
	// term1 = cos(z)[f''g+ 2f'g' + fg''] + 
	arb_mul(term1, ddf, g, prec);
	arb_mul(aux, f, ddg, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dg, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	//term2 = sin(z)[f''h + 2f'h' + fh'']
	arb_mul(term2, ddf, h, prec);
	arb_mul(aux, f, ddh, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul(aux, df, dh, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term2, term2, aux, prec);	
	
	arb_add(out, term1, term2, prec);// out = term1 + term2
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); 
	arb_clear(dddRy); arb_clear(Axy);
	arb_clear(f); arb_clear(df); arb_clear(ddf);
	arb_clear(g); arb_clear(dg); arb_clear(ddg);	
	arb_clear(h); arb_clear(dh); arb_clear(ddh);
	return 0;
}

// out = delta^2 (M_R0*M_ddR0 +2M_dR0^2 + M_R0^2) (1-2log(2m_R delta/pi))
int singularity_E0(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux, term1, term2;
	arb_init(aux); arb_init(term1); arb_init(term2);
	
	// term1 = (M_R0*M_ddR0 +2M_dR0^2 + M_R0^2)
	arb_sqr(term1, Rp->M_R, prec);
	arb_sqr(aux, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, Rp->M_R, Rp->M_R+2, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (1-2log(2m_R delta/pi))
	arb_mul(term2, Rp->m_R, delta, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_const_pi(aux, prec);
	arb_div(term2, term2, aux, prec);
	arb_log(term2, term2, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_one(aux);
	arb_sub(term2, aux, term2, prec);
	
	// out = delta^2 term1*term2
	arb_mul(out, term1, term2, prec);
	arb_sqr(aux, delta, prec);
	arb_mul(out, out, aux, prec);
	
	// out = [-out, out]
	arb_mul_si(aux, out, -1, prec);
	arb_union(out, aux, out, prec);
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2);
	return 0;
}

// out = delta^2 (M_R M_dddR + 2M_R M_dR + 3M_dR M_ddR)  (1-2log(2m_R delta/pi)) + 
// 	delta^2 (M_R M_ddR + 2M_dR^2 + M_R^2)  (M_ddR pi+4 M_dR)/(2m_R)
int singularity_dE0(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux, term1, term2;
	arb_init(aux); arb_init(term1); arb_init(term2);
	
	// First Line
	
	// term1 = (M_R M_dddR + 2M_R M_dR + 3M_dR M_ddR)
	arb_mul(term1, Rp->M_R, Rp->M_R+3, prec);
	arb_mul(aux, Rp->M_R, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, Rp->M_R+1, Rp->M_R+2, prec);
	arb_mul_si(aux, aux, 3, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (1-2log(2m_R delta/pi))
	arb_mul(term2, Rp->m_R, delta, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_const_pi(aux, prec);
	arb_div(term2, term2, aux, prec);
	arb_log(term2, term2, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_one(aux);
	arb_sub(term2, aux, term2, prec);
	
	// out = term1*term2
	arb_mul(out, term1, term2, prec);
	
	// Second line
	
	// term1 = (M_R M_ddR  + 2M_dR^2 + M_R^2)
	arb_sqr(term1, Rp->M_R, prec);
	arb_sqr(aux, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, Rp->M_R, Rp->M_R+2, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (M_ddR pi+4 M_dR)/(2m_R)
	arb_const_pi(term2, prec);
	arb_mul(term2, term2, Rp->M_R+2, prec);
	arb_mul_si(aux, Rp->M_R+1, 4, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul_si(aux, Rp->m_R, 2, prec);
	arb_div(term2, term2, aux, prec);
	
	// out += term1*term2
	arb_mul(aux, term1, term2, prec);
	arb_mul(out, out, aux, prec);
	
	// out *= delta^2
	arb_sqr(aux, delta, prec);
	arb_mul(out, out, aux, prec);
	
	// out = [-out, out]
	arb_mul_si(aux, out, -1, prec);
	arb_union(out, aux, out, prec);
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2);
	return 0;
}

// out = delta^2 [M_R M_ddddR + 2(M_R M_ddR + M_dR^2) + 3 M_ddR^2 + 4 M_dR M_dddR] (1-2log(2m_R delta/pi) ) 
// 	+ delta^2 (M_R M_dddR + 2M_R M_dR + 3M_dR M_ddR) (M_ddR pi+4 M_dR)/(2 m_R) 
// 	+ delta^2 (M_R M_ddR + 2M_dR^2 + M_R^2)(1/m_R^2) [ pi^2*(M_ddR^2 + M_dR M_dddR)/2 + 2(M_ddR M_R + M_dR^2)  + (M_ddR pi/2 + 2 M_dR) ]
int singularity_ddE0(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux, aux2, term1, term2;
	arb_init(aux); arb_init(aux2); arb_init(term1); arb_init(term2);
	
	// First Line
	// term1 = [M_R M_ddddR + 2(M_R M_ddR + M_dR^2) + 3 M_ddR^2 + 4 M_dR M_dddR] 
	arb_mul(aux, Rp->M_R, Rp->M_R+2, prec);
	arb_sqr(term1, Rp->M_R+1, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul_si(term1, term1, 2, prec);
	arb_mul(aux, Rp->M_R, Rp->M_R+4, prec);
	arb_add(term1, term1, aux, prec);
	arb_sqr(aux, Rp->M_R+2, prec);
	arb_mul_si(aux, aux, 3, prec);
	arb_add(term1, term1, aux, prec); 
	arb_mul(aux, Rp->M_R+1, Rp->M_R+3, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_add(out, out, aux, prec);
	
	// term2 = (1-2log(2m_R delta/pi))
	arb_mul(term2, Rp->m_R, delta, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_const_pi(aux, prec);
	arb_div(term2, term2, aux, prec);
	arb_log(term2, term2, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_one(aux);
	arb_sub(term2, aux, term2, prec);
	
	// out = term1*term2
	arb_mul(out, term1, term2, prec);
	
	// Second Line
	// term1 = (M_R M_dddR + 2M_R M_dR + 3M_dR M_ddR)
	arb_mul(term1, Rp->M_R, Rp->M_R+3, prec);
	arb_mul(aux, Rp->M_R, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, Rp->M_R+1, Rp->M_R+2, prec);
	arb_mul_si(aux, aux, 3, prec);
	arb_add(term1, term1, aux, prec);

	// term2 = (M_ddR pi+4 M_dR)/(2m_R)
	arb_const_pi(term2, prec);
	arb_mul(term2, term2, Rp->M_R+2, prec);
	arb_mul_si(aux, Rp->M_R+1, 4, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul_si(aux, Rp->m_R, 2, prec);
	arb_div(term2, term2, aux, prec);
	
	// out += term*term2
	arb_mul(aux, term1, term2, prec);
	arb_add(out, out, aux, prec);
	
	// Third Line
	// term1 = (M_R M_ddR + 2M_dR^2 + M_R^2)
	arb_sqr(term1, Rp->M_R, prec);
	arb_sqr(aux, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, Rp->M_R, Rp->M_R+2, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (1/m_R^2) [ pi^2*(M_ddR^2 + M_dR M_dddR)/2 + 2(M_ddR M_R + M_dR^2)  + (M_ddR pi/2 + 2 M_dR)^2 ]
	arb_sqr(term2, Rp->M_R+2, prec);
	arb_mul(aux, Rp->M_R+1, Rp->M_R+3, prec);
	arb_add(term2, term2, aux, prec);
	arb_const_pi(aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(term2, term2, aux, prec);
	arb_div_si(term2, term2, 2, prec); // term2 = pi^2*(M_ddR^2 + M_dR M_dddR)/2
	arb_mul(aux, Rp->M_R, Rp->M_R+2, prec);
	arb_sqr(aux2, Rp->M_R+1, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term2, term2, aux, prec); // term2 += 2(M_ddR M_R + M_dR^2)
	arb_const_pi(aux, prec);
	arb_mul(aux, aux, Rp->M_R+2, prec);
	arb_div_si(aux, aux, 2, prec);
	arb_mul_si(aux2,  Rp->M_R+1, 2, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sqr(aux, aux, prec);
	arb_add(term2, term2, aux, prec); // term2 += (M_ddR pi/2 + 2 M_dR)^2
	arb_sqr(aux, Rp->m_R, prec);
	arb_div(term2, term2, aux, prec); // term2 /= m_R^2
	
	// out += term1*term2
	arb_mul(aux, term1, term2, prec);
	arb_add(out, out, aux, prec);
	
	// out *= delta^2
	arb_sqr(aux, delta, prec);
	arb_mul(out, out, aux, prec);
	
	// out = [-out, out]
	arb_neg(aux, out);
	arb_union(out, aux, out, prec);
	
	arb_clear(aux); arb_clear(aux2); arb_clear(term1); arb_clear(term2);
	return 0;
}

// x=inp
// E0 = -R(x)R'(x) + int_delta^2pi-delta FK(x,z) dz +/- singularityE0(delta)
int E0(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	arb_set(ips->x, inp);
	compute_R0(ips->R,ips->x,&(ips->Rp),prec);
	compute_dR0(ips->R+1,ips->x,&(ips->Rp),prec);
	
	arb_t delta; arb_t inp_right; arb_t aux; 
	arb_t max_abs; arb_t max_rel; 
	
	arb_init(delta); arb_init(inp_right); arb_init(aux); 
	arb_init(max_abs);arb_init(max_rel); 
	
	arb_set_str(max_abs,"1e-1",prec); 
  arb_set_str(max_rel,"3e-8", prec);
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "1e-6", prec);
	arb_sub(inp_right, inp_right, delta, prec);
	
	if (integrate(out, delta, inp_right, ips, FK, ddFK, prec, max_abs, max_rel, 2, 2)) return 1;
	singularity_E0(aux, delta, &(ips->Rp), prec); 
	arb_add(out, out, aux, prec);// adding error of singularity in integral
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // divide by 4 pi Omega
	
	arb_mul(aux, ips->R, ips->R+1, prec);
	arb_sub(out, out, aux, prec); // - R(x)dR(x) + int FK
	
	arb_clear(delta); arb_clear(inp_right); arb_clear(aux); 
	arb_clear(max_abs);arb_clear(max_rel); 
	
	return 0;
}

// x = inp
// dE0 = -R'(x)^2 - R(x)R''(x) + int_delta^2pi-delta dxFK(x,z) dz +/- singularitydE0(delta)
int dE0(arb_ptr out, const arb_t inp, void* params, slong prec){

	Integration_params_struct* ips = params;
	arb_set(ips->x, inp);
	compute_R0(ips->R,ips->x,&(ips->Rp),prec);
	compute_dR0(ips->R+1,ips->x,&(ips->Rp),prec);
	compute_ddR0(ips->R+2,ips->x,&(ips->Rp),prec);
	compute_dddR0(ips->R+3,ips->x,&(ips->Rp),prec);
	
	arb_t dEo; 
	arb_t delta; arb_t inp_right; arb_t aux;
	arb_t max_abs; arb_t max_rel;	arb_t aux2;
	arb_init(dEo); 
	arb_init(delta); arb_init(inp_right); arb_init(aux);
	arb_init(max_abs);arb_init(max_rel); arb_init(aux2);
	
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "6e-4", prec);
	arb_sub(inp_right, inp_right, delta, prec);
	arb_set_str(max_abs,"1e0",prec); 
  arb_set_str(max_rel,"9e-3", prec);

	if (integrate(dEo, delta, inp_right, ips, integrand_dE0, dz_integrand_dE0, prec, max_abs, max_rel, 2, 1)) return 1;
	singularity_dE0(aux, delta, &(ips->Rp), prec); 
	arb_add(dEo, dEo, aux, prec);// adding error from singularity in integral
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(dEo, dEo, aux, prec);// divide by 4 pi Omega
	
	arb_sqr(aux, ips->R+1, prec);
	arb_mul(aux2, ips->R, ips->R+2, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sub(dEo, dEo, aux, prec); // - dR(x)^2 - R(x)ddR(x) + int dxFK
	
	arb_set(out, dEo);
	
	arb_clear(dEo); 
	arb_clear(delta); arb_clear(inp_right); arb_clear(aux);
	arb_clear(max_abs);arb_clear(max_rel); arb_clear(aux2);
	return 0;
}

// x = inp
// ddE0 = -3R'(x)R''(x) - R(x)R'''(x) + int_delta^2pi-delta ddxFK(x,z) dz +/- singularityddE0(delta)
int ddE0(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	arb_set(ips->x, inp);
	compute_R0(ips->R,ips->x,&(ips->Rp),prec);
	compute_dR0(ips->R+1,ips->x,&(ips->Rp),prec);
	compute_ddR0(ips->R+2,ips->x,&(ips->Rp),prec);
	compute_dddR0(ips->R+3,ips->x,&(ips->Rp),prec);
	
	arb_t ddEo;
	arb_t delta; arb_t inp_right; arb_t aux;
	arb_t max_abs; arb_t max_rel;	arb_t aux2;
	arb_init(ddEo);
	arb_init(delta); arb_init(inp_right); arb_init(aux);
	arb_init(max_abs);arb_init(max_rel); arb_init(aux2);
	
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "4e-2", prec);//4e-2
	arb_sub(inp_right, inp_right, delta, prec);
	arb_set_str(max_abs,"3e1",prec); //3e1
  arb_set_str(max_rel,"3e1", prec); //3e1
  	
	if (integrate(ddEo, delta, inp_right, ips, integrand_ddE0, NULL, prec, max_abs, max_rel, 2, 0)) return 1;
	singularity_ddE0(aux, delta, &(ips->Rp), prec); 
	arb_add(ddEo, ddEo, aux, prec);// adding error of singularity in integral
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(ddEo, ddEo, aux, prec); // divide by 4 pi Omega
		
	arb_mul(aux, ips->R, ips->R+3, prec);
	arb_mul(aux2, ips->R+1, ips->R+2, prec);
	arb_mul_si(aux2, aux2, 3, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sub(ddEo, ddEo, aux, prec); // -3dR(x)ddR(x) - R(x)dddR(x) + int ddxFK
	
	arb_set(out, ddEo);
	
	arb_clear(ddEo);
	arb_clear(delta); arb_clear(inp_right); arb_clear(aux);
	arb_clear(max_abs);arb_clear(max_rel); arb_clear(aux2);
	return 0;
}


// x = inp
// out = dE0(x) , out+1 = [-50, 50], Linfty enclosure of ddE0.
int dE0_ddE0(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	if (dE0(out, inp, params, prec)) return 1;

	arb_t ddE0_bound; arb_init(ddE0_bound);
	
	arb_set_str(ddE0_bound, "50", prec);
	arb_set_str(out+1, "-50", prec);
	arb_union(out+1, out+1, ddE0_bound, prec);
	
	arb_clear(ddE0_bound);
	return 0;
}





==> basic_functions.h <==
// Header file
// Contains necessary functions to compute error E0

#ifndef BASIC_FUNCTIONS_H_INCLUDED
#define BASIC_FUNCTIONS_H_INCLUDED

#include <vector>
#include <string.h>

#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/arb_hypgeom.h"
#include "flint/profiler.h"

using namespace std;

// Parameters needed to characterize the numerical guess:
typedef struct {
  int N0, m;
  arb_t Omega; // angular velocity
  arb_ptr ak; // Fourier series coefficients
  arb_ptr M_R; // upper bounds of R and its derivatives on [0,2pi]
  arb_ptr m_R; // lower bound of R on [0,2pi]
} R_params_struct;


// Structure needed to perform integration involving R0(x)
typedef struct {
  R_params_struct Rp; // R0 and its parameters
  arb_t x; // outer point -- we integrate in y or z
  arb_ptr R; // value of R0(x), R0'(x), ... at the given x -- precomputed to avoid recalculation
  int order; // amount of precomputed derivatives
} Integration_params_struct;


typedef int (*arb_calc_func)(arb_t out, const arb_t inp, void* param, slong prec);

// Computation of the functions related to R0

// Populates a R_params_struct with the right parameters for R0
void populate_parameters(R_params_struct* Rp, slong prec);

// Populates the spatial part of an Integration_params_struct with x and the values of R(x),R'(x),... up to order 'order'
void populate_Integration_parameters(Integration_params_struct* ips, const arb_t x, int order, slong prec);

// Computes R0 and its derivatives using their finite Fourier series
int compute_R0(arb_ptr out, const arb_t inp, void* params, slong prec);
int compute_dR0(arb_ptr out, const arb_t inp, void* params, slong prec);
int compute_ddR0(arb_ptr out, const arb_t inp, void* params, slong prec);
int compute_dddR0(arb_ptr out, const arb_t inp, void* params, slong prec);
int compute_ddddR0(arb_ptr out, const arb_t inp, void* params, slong prec);

// Auxiliary function A and its derivatives
int A(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t Ry, slong prec);
int dzA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t Ry, const arb_t dRy, slong prec);
int ddzA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec);
int dxA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec);
int ddxA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec);
int dzdxA(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec);

// Integrands and its derivatives
int FK(arb_ptr out, const arb_t inp, void* params, slong prec); // integrand E0
int ddFK(arb_ptr out, const arb_t inp, void* params, slong prec); // ddz integrand E0
int integrand_dE0(arb_ptr out, const arb_t inp, void* params, slong prec);
int dz_integrand_dE0(arb_ptr out, const arb_t inp, void* params, slong prec);
int integrand_ddE0(arb_ptr out, const arb_t inp, void* params, slong prec);

// Errors of singularities in integrals
int singularity_E0(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_dE0(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_ddE0(arb_ptr out, const arb_t delta, void* params, slong prec);

// E0 function and its derivatives
int E0(arb_ptr out, const arb_t inp, void* params, slong prec);
int dE0(arb_ptr out, const arb_t inp, void* params, slong prec);
int ddE0(arb_ptr out, const arb_t inp, void* params, slong prec);
int dE0_ddE0(arb_ptr out, const arb_t inp, void* params, slong prec);

#endif



==> boundE0_final.cc <==
// Instructions: ./boundE0_final Ncpu
// Need to run first ./boundE0_parallel for n = 1, ..., Ncpu
// Reads files generated by ./boundE0_parallel from folder /Parallel_Output
// Output to standard output
// Checks that Lemma 2.7 is proved

#include <iostream>
#include <string>
#include <fstream>
#include <vector>

#include <flint/arb.h>
#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/profiler.h"

#include "basic_functions.h"
#include "methods.h"

using namespace std;

int main(int argc, char* argv[]) {

	if (argc != 2) {
		cerr << "Wrong number of inputs." << endl;
    		return 1;
	}
	slong prec;
	prec = 100;
	int Ncpu = stoi(argv[1]);
		
	arb_t res; arb_t aux;
  arb_init(res); arb_init(aux);
    
  // Read values of precalculated integrals  
  arb_zero(res);
  for (int i = 1; i <= Ncpu; ++i) { 
		string foldername = "Parallel_Output/";
		string filename = foldername + "L2error_" + to_string(i) + ".txt";
			
		ifstream infile(filename);
		if (!infile.is_open()) {
			cerr << "Error: Could not open file for reading.\n";
			return 1;
		}

		string line;
		getline(infile, line);
		infile.close();
			
		arb_load_str(aux, line.c_str());
		arb_add(res, res, aux, prec); // adds bound of integral in each subinterval
	}
	// Square root of integral to get L2 norm
	arb_sqrt(res, res, prec);
	
	arb_t CE0;
	arb_init(CE0);
	arb_set_str(CE0, "3e-8", prec);
	
	if ( arb_lt(res, CE0)) {
		cout << "Lemma_2.7: PASSED" << endl;
	}
	else {
		cout << "Lemma_2.7: FAILED" << endl;
	}
	
	arb_clear(res); arb_clear(aux); arb_clear(CE0);
	return 0;
}



==> boundE0_parallel.cc <==
// Instructions: ./boundE0_parallel n Ncpu
// n = 1, 2, ..., Ncpu, Index of subinterval to integrate
// Output to /Parallel_Output/L2error_$n
// Each job takes an average of ~8 hours to run on 64 cpu's (max runtime ~12 hours)

#include <iostream>
#include <string>
#include <fstream>
#include <vector>
#include <filesystem>

#include <flint/arb.h>
#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/profiler.h"

#include "basic_functions.h"
#include "methods.h"

using namespace std;

int main(int argc, char* argv[]) {

  	if (argc != 3) {
		cerr << "Wrong number of inputs." << endl;
   		return 1;
	}
    
  slong prec;
	prec = 100;
	
	arb_t out; arb_t big_step; 
	arb_t inp_left; arb_t inp_right; arb_t small_step;
	arf_t up_bound;
	
	arb_init(out); arb_init(big_step);
	arb_init(inp_left); arb_init(inp_right); arb_init(small_step);
	arf_init(up_bound);
	
	int Ncpu = stoi(argv[2]); 
	arb_const_pi(big_step, prec);
	arb_div_si(big_step, big_step, 6*Ncpu, prec); // Size interval of integral each CPU computes
	
  int input = stoi(argv[1]);
	
	//left and right endpoints of interval to compute integral
	arb_mul_si(inp_left, big_step, input-1, prec); 
	arb_mul_si(inp_right, big_step, input, prec); 
	arb_set_str(small_step, "1.1e-6", prec); // length of intervals where computing quadrature
		
	Integration_params_struct ips;
	populate_parameters(&(ips.Rp), prec);
  	populate_Integration_parameters(&ips, big_step, 3, prec);
	
	if (lin_integrate(out, inp_left, inp_right, &ips, E0, dE0_ddE0, prec, small_step, 3)){
		 cout << "Integral "<< input << "failed" << endl;
		return 1;
	}
	arb_get_ubound_arf(up_bound, out, prec);
	arb_set_arf(out, up_bound);
	
	// Writing to output file 
  string foldername = "Parallel_Output/";
  if (not filesystem::exists(foldername)){ // Create directory if it doesn't exist
  	filesystem::create_directory(foldername);
  }
  	
  string filename = foldername + "L2error_" + to_string(input) + ".txt"; 
 	ofstream outfile(filename);
 
  char *str = arb_dump_str(out); // Convert arb to string with full precision 
  outfile << str << "\n"; 
  flint_free(str); 
              
  
  arb_clear(out); arb_clear(big_step);
	arb_clear(inp_left); arb_clear(inp_right); arb_clear(small_step); 
	arf_clear(up_bound);  
        
  return 0;
}




==> bound_K-KF_final.cc <==
// Instructions: ./bound_K-KF_final Ncpu
// Need to run first ./bound_K-KF_parallel for n = 1, ..., Ncpu
// Reads files generated by ./bound_K-KF_parallel from folder /Parallel_Output
// Output to standard output
// Checks that Lemma 3.6 is proved

#include <iostream>
#include <fstream>
#include <vector>
#include <string>

#include <flint/arb.h>
#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/profiler.h"

#include "basic_functions.h"
#include "complex_functions.h"
#include "methods.h"


using namespace std;

int main(int argc, char* argv[]) {

  if (argc != 2) {
	  cerr << "Wrong number of inputs." << endl;
	  return 1;
  }
  int Ncpu = stoi(argv[1]);
  
  slong prec;
  prec = 100;
  
  int Nx = 64*92; // Number of points in the grid
  int nx = (Nx-1)/Ncpu + 1; // Number of subjobs done by each cpu
  arb_ptr errorX, errorY;
  errorX = _arb_vec_init(Nx); 
  errorY = _arb_vec_init(Nx);
  _arb_vec_zero(errorY, Nx);
  
  for (int i = 1; i <= Ncpu; ++i) { 
  	// Filname to Open	
    string foldername = "Parallel_Output/";
	  string filename = foldername + "error_" + to_string(i) + ".txt";
	  
	  // Open the file to read
	  ifstream infile(filename);
	  if (!infile.is_open()) {
			  cerr << "Error: Could not open file for reading.\n";
			  cout << i<<endl;
			  return 1;
	  }

	  // Read lines from the file into a vector of strings
	  vector<string> lines;
	  string line;
	  while (getline(infile, line)) {
			  lines.push_back(line);
	  }

	  // Close the file
	  infile.close();
	  
	  arb_t aux;
	  arb_init(aux);
	  int k;

	  for (int j = 0; j < Nx; ++j){
			  arb_load_str(aux, lines[j].c_str());
			  arb_add(errorY+j, errorY+j, aux, prec);
	  }
	  for (int j =0; j < nx; ++j){
			  k = (i-1)*nx + j;
			  arb_load_str(errorX+k, lines[j+Nx].c_str());
	  }
	  arb_clear(aux);
  }
  
  // Check errors are bounded by C3 = 0.085
  arb_t C3; arb_init(C3);
  arb_set_str(C3, "0.085", prec);
  
  int bound_failed = 0;
  
  // Error Lx^infty Ly^1
  for (int i = 0; i < Nx; ++i){
	  if (not arb_lt(errorX+i, C3)) bound_failed = 1;
  } 
  // Error Ly^infty Lx^1
  for (int i = 0; i < Nx; ++i){
	  if (not arb_lt(errorX+i, C3)) bound_failed = 1;
  }
  
  if (not bound_failed) cout << "Lemma_3.6: PASSED" << endl;
  else cout << "Lemma_3.6: FAILED" << endl;
  
  arb_clear(C3);
  _arb_vec_clear(errorX, Nx); 
  		_arb_vec_clear(errorY, Nx);
  return 0;
}


==> bound_K-KF_parallel.cc <==
// Instructions: ./bound_K-KF_parallel n Ncpu
// n = 1, 2, ..., Ncpu, Index of subinterval to integrate
// Output to /Parallel_Output/error_$n
// Each job takes an average of ~26 hours to run on 64 cpu's (max runtime ~38 hours) 

#include <iostream>
#include <string>
#include <fstream>
#include <vector>
#include <filesystem>


#include <flint/arb.h>
#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/profiler.h"

#include "basic_functions.h"
#include "complex_functions.h"
#include "methods.h"

using namespace std;

int main(int argc, char* argv[]) {
		
  // Check if the correct number of arguments is provided
  if (argc != 3) {
   	cerr << "Wrong numbre of inputs" << endl;
   	return 1;
  }

  // Convert the input argument to an integer
 	int input = stoi(argv[1]);
  int Ncpu = stoi(argv[2]);

  // Create a filename using the input number
  // Writing to output file 
  string foldername = "Parallel_Output/";
 	if (not filesystem::exists(foldername)){ // Create directory if it doesn't exists
		filesystem::create_directory(foldername);
 	}
  string filename = foldername + "error_" + to_string(input) + ".txt";
  
	slong prec;
	prec = 100;
	arb_t x; arb_init(x);
	arb_set_str(x, "0.1", prec);
	
	K_params_struct Kp;
	populate_Kernel_parameters(&Kp, prec);
	
	Integration_params_struct ips;
	populate_parameters(&(ips.Rp), prec);
	populate_Integration_parameters(&ips, x, 4, prec);
		
	int Nx, i_start, i_end, nx;
	Nx = 64*92;
	// Split Nx subjobs into Ncpu cpu's
	// nx number of subjobs each cpu does
	nx = (Nx-1)/Ncpu + 1;
	i_start = (input-1)*nx;
	i_end = i_start + nx; 
		
	if (integrand_error_K(&ips, &Kp, Nx, i_start, i_end, prec, filename)){
		cout << "Error bounding failed. " << endl;
	}
	else {
		// Indicate successful completion
		cout << "Results written to " << filename << endl;
  }
  arb_clear(x);
        
  return 0;
}




==> complex_functions.cc <==
// Implementation file
// Initializes parameters related to KF
// Contains necessary functions to compute error K-KF


#include <iostream>
#include <fstream>
#include <string>
#include <cstring>
#include "assert.h"

#include "basic_functions.h"
#include "methods.h"
#include "complex_functions.h"

using namespace std;


// Populates a K_params_struct with the right parameters for KF
void populate_Kernel_parameters(K_params_struct* Kp, slong prec){
	
	Kp->Nmodes = 100; //max frequency 
	Kp->m = 6; // Symmetry 
	
	int N = 2*(Kp->Nmodes)+1; // Number of elements in Fourier basis

	arb_mat_init(Kp->A, N, N);
	
	// Read the matrix from file
  ifstream ifs; ifs.open("A.txt");
  for (int i = 0; i < N; i++){
    for (int j = 0; j < N; j++){
      string s;
      ifs >> s;
      const char* str = s.c_str();
      arb_set_str(arb_mat_entry(Kp->A,i,j),str,prec);
    }
  }
  ifs.close();
  
}

// KF(x,y) = 2m/pi*sum_{i= 1}^Nmodes sum_{j = 1}^Nmodes A[2i-1][2j-1] sin(2mix)sin(2mjx) +
// + A[2i-1][2j] sin(2mix)cos(2mjy) + A[2i][2j-1] cos(2mix)sin(2mjy) + A[2i][2j] cos(2mix)cos(2mjy)
// + sqrt(2)m/pi * sum{i = 1}^Nmodes A[2i-1][0] sin(2mix) + A[0][2i-1]sin(2miy)
// + A[2i][0]cos(2mix) + A[0][2i]cos(2miy)
// + m/pi A[0][0]
int compute_KF(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec){
	K_params_struct* Kp = params;
	arb_t argument_x; arb_t argument_y;
	arb_t term; arb_t aux;
	int m; m = Kp->m;
	
	arb_zero(out);
	arb_init(argument_x); arb_init(argument_y); 
	arb_init(term); arb_init(aux);
	
	
	// First summation
	for(int i = 1; i <= Kp->Nmodes; ++i){
		for (int j = 1; j <= Kp->Nmodes; ++j) {
			arb_mul_si(argument_x, x, 2*m*i, prec);
			arb_mul_si(argument_y, y, 2*m*j, prec);
			
			arb_sin(term, argument_x, prec);
			arb_sin(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 2*j-1), prec);
			arb_add(out, out, term, prec);
			
			arb_sin(term, argument_x, prec);
			arb_cos(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 2*j), prec);
			arb_add(out, out, term, prec);
			
			arb_cos(term, argument_x, prec);
			arb_sin(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 2*j-1), prec);
			arb_add(out, out, term, prec);
			
			arb_cos(term, argument_x, prec);
			arb_cos(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 2*j), prec);
			arb_add(out, out, term, prec);
		}
	}
	arb_sqrt_ui(aux, 2, prec);
	arb_mul(out, out, aux, prec);// multiply by sqrt(2)
	
	// Second summation
	for (int i = 1; i <= Kp->Nmodes; ++i){
		arb_mul_si(argument_x, x, 2*m*i, prec);
		arb_mul_si(argument_y, y, 2*m*i, prec);
		
		arb_sin(term, argument_x, prec);
		arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 0), prec);
		arb_add(out, out, term, prec);
			
		arb_cos(term, argument_x, prec);
		arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 0), prec);
		arb_add(out, out, term, prec);
		
		arb_sin(term, argument_y, prec);
		arb_mul(term, term, arb_mat_entry(Kp->A, 0, 2*i-1), prec);
		arb_add(out, out, term, prec);
		
		arb_cos(term, argument_y, prec);
		arb_mul(term, term, arb_mat_entry(Kp->A, 0, 2*i), prec);
		arb_add(out, out, term, prec);
	}
	arb_sqrt_ui(aux, 2, prec);
	arb_mul(out, out, aux, prec);// multiply by sqrt(2)
	
	arb_add(out, out, arb_mat_entry(Kp->A, 0,0), prec);
	
	arb_const_pi(aux, prec);
	arb_inv(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_mul(out, out, aux, prec); // multiply by m/pi
	
	arb_clear(argument_x); arb_clear(argument_y);
	arb_clear(term); arb_clear(aux);
	return 0;
}

// dxKF(x,y) = 2m*  (2m)/pi*sum_{i= 1}^Nmodes sum_{j = 1}^Nmodes i*A[2i-1][2j-1] cos(2mix)sin(2mjy) +
// + i*A[2i-1][2j] cos(2mix)cos(2mjy) - i*A[2i][2j-1] sin(2mix)sin(2mjy) - i*A[2i][2j] sin(2mix)cos(2mjy)
// + 2m* sqrt(2)m/pi * sum{i = 1}^Nmodes A[2i-1][0] i*cos(2mix) - A[2i][0] i*sin(2mix)
int compute_dxKF(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec){
	K_params_struct* Kp = params;
	arb_t argument_x; arb_t argument_y;
	arb_t term; arb_t aux; arb_t aux2;
	int m; m = Kp->m;
	
	arb_zero(out);
	arb_init(argument_x); arb_init(argument_y); 
	arb_init(term); arb_init(aux); arb_init(aux2);
	
	
	// First summation
	for(int i = 1; i <= Kp->Nmodes; ++i){
		for (int j = 1; j <= Kp->Nmodes; ++j) {
			arb_mul_si(argument_x, x, 2*m*i, prec);
			arb_mul_si(argument_y, y, 2*m*j, prec);
			
			arb_cos(term, argument_x, prec); // changed respect to KF
			arb_sin(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 2*j-1), prec);
			arb_mul_si(term, term, i, prec); // added respect to KF
			arb_add(out, out, term, prec);
			
			arb_cos(term, argument_x, prec);// changed respect to KF
			arb_cos(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 2*j), prec);
			arb_mul_si(term, term, i, prec);// added respect to KF
			arb_add(out, out, term, prec);
			
			arb_sin(term, argument_x, prec);// changed respect to KF
			arb_sin(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 2*j-1), prec);
			arb_mul_si(term, term, i, prec);// added respect to KF
			arb_sub(out, out, term, prec);
			
			arb_sin(term, argument_x, prec);// changed respect to KF
			arb_cos(aux, argument_y, prec);
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 2*j), prec);
			arb_mul_si(term, term, i, prec); // added respect to KF
			arb_sub(out, out, term, prec);
		}
	}
	arb_sqrt_ui(aux, 2, prec);
	arb_mul(out, out, aux, prec);// multiply by sqrt(2)
	
	// second summation
	for (int i = 1; i <= Kp->Nmodes; ++i){
		arb_mul_si(argument_x, x, 2*m*i, prec);
		
		arb_cos(term, argument_x, prec);// changed respect to KF
		arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 0), prec);
		arb_mul_si(term, term, i, prec); // added respect to KF
		arb_add(out, out, term, prec);
			
		arb_sin(term, argument_x, prec);// changed respect to KF
		arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 0), prec);
		arb_mul_si(term, term, i, prec); // added respect to KF
		arb_sub(out, out, term, prec);
	}
	arb_sqrt_ui(aux, 2, prec);
	arb_mul(out, out, aux, prec);// multiply by sqrt(2)
	
	
	arb_const_pi(aux, prec);
	arb_inv(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_mul(out, out, aux, prec); // multiply by m/pi
	
	arb_mul_si(out, out, 2*m, prec); // added respect to KF
	
	
	
	arb_clear(argument_x); arb_clear(argument_y);
	arb_clear(term); arb_clear(aux); arb_clear(aux2);
	return 0;
}

// dyKF(x,y) =2m* 2m/pi*sum_{i= 1}^Nmodes sum_{j = 1}^Nmodes A[2i-1][2j-1] sin(2mix)j*cos(2mjx) +
// - A[2i-1][2j] sin(2mix)j*sin(2mjy) + A[2i][2j-1] cos(2mix)j*cos(2mjy) - A[2i][2j] cos(2mix)j*sin(2mjy)
// + 2m* sqrt(2)m/pi * sum{i = 1}^Nmodes A[0][2i-1]i*cos(2miy) - A[0][2i]i*sin(2miy)
int compute_dyKF(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec){
	K_params_struct* Kp = params;
	arb_t argument_x; arb_t argument_y;
	arb_t term; arb_t aux;
	int m; m = Kp->m;
	
	arb_zero(out);
	arb_init(argument_x); arb_init(argument_y); 
	arb_init(term); arb_init(aux);
	
	
	// First summation
	for(int i = 1; i <= Kp->Nmodes; ++i){
		for (int j = 1; j <= Kp->Nmodes; ++j) {
			arb_mul_si(argument_x, x, 2*m*i, prec);
			arb_mul_si(argument_y, y, 2*m*j, prec);
			
			arb_sin(term, argument_x, prec);
			arb_cos(aux, argument_y, prec);// changed respect to KF
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 2*j-1), prec);
			arb_mul_si(term, term, j, prec);// added respect to KF
			arb_add(out, out, term, prec);
			
			arb_sin(term, argument_x, prec);
			arb_sin(aux, argument_y, prec);// changed respect to KF
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i-1, 2*j), prec);
			arb_mul_si(term, term, j, prec);// added respect to KF
			arb_sub(out, out, term, prec);
			
			arb_cos(term, argument_x, prec);
			arb_cos(aux, argument_y, prec);// changed respect to KF
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 2*j-1), prec);
			arb_mul_si(term, term, j, prec);// added respect to KF
			arb_add(out, out, term, prec);
			
			arb_cos(term, argument_x, prec);
			arb_sin(aux, argument_y, prec);// changed respect to KF
			arb_mul(term, term, aux, prec);
			arb_mul(term, term, arb_mat_entry(Kp->A, 2*i, 2*j), prec);
			arb_mul_si(term, term, j, prec);// added respect to KF
			arb_sub(out, out, term, prec);
		}
	}
	arb_sqrt_ui(aux, 2, prec);
	arb_mul(out, out, aux, prec);// multiply by sqrt(2)
	
	// second summation
	for (int i = 1; i <= Kp->Nmodes; ++i){
		arb_mul_si(argument_y, y, 2*m*i, prec);
		
		arb_cos(term, argument_y, prec);// changed respect to KF
		arb_mul(term, term, arb_mat_entry(Kp->A, 0, 2*i-1), prec);
		arb_mul_si(term, term, i, prec); // added respect to KF
		arb_add(out, out, term, prec);
		
		arb_sin(term, argument_y, prec);// changed respect to KF
		arb_mul(term, term, arb_mat_entry(Kp->A, 0, 2*i), prec);
		arb_mul_si(term, term, i, prec); // added respect to KF
		arb_sub(out, out, term, prec);
	}
	arb_sqrt_ui(aux, 2, prec);
	arb_mul(out, out, aux, prec);// multiply by sqrt(2)
	
	arb_const_pi(aux, prec);
	arb_inv(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_mul(out, out, aux, prec); // multiply by m/pi
	
	arb_mul_si(out, out, 2*m, prec); // added respect to KF
	
	arb_clear(argument_x); arb_clear(argument_y);
	arb_clear(term); arb_clear(aux);
	return 0;
}

// KF(x,y) = KF(x_mid, y_mid) + dxK(x, y_mid)*[-dx/2, dx/2] + dyK(x, y) [-dy/2, dy/2] 
int compute_KF_interval(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec){
	arb_t aux; arb_t aux2;
	arb_t x_mid; arb_t y_mid; 
	arb_t dx2; arb_t dy2;
	arb_init(aux); arb_init(aux2);
	arb_init(x_mid); arb_init(y_mid);
	arb_init(dx2); arb_init(dy2);
	
	arb_get_mid_arb(x_mid, x);
	arb_get_mid_arb(y_mid, y);
	arb_sub(dx2, x, x_mid, prec);
	arb_sub(dy2, y, y_mid, prec);
	
	compute_dxKF(aux, x, y_mid, params, prec);
	compute_dyKF(aux2, x, y, params, prec);
	arb_mul(aux, aux, dx2, prec);
	arb_mul(aux2, aux2, dy2, prec);
	arb_add(out, aux, aux2, prec);
	
	compute_KF(aux, x_mid, y_mid, params, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	arb_clear(x_mid); arb_clear(y_mid);
	arb_init(dx2); arb_init(dy2);
	return 0;
}

// z = inp 
// g(z)=R(x)dR(x-z)-dR(x)R(x-z), h(z) = R(x)R(x-z)+dR(x)dR(x-z)
// M = (cos(z)g + sin(z)h)/A
int M(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec){
	arb_t g; arb_t h; arb_t aux;
	arb_init(g); arb_init(h); arb_init(aux);
	
	// g
	arb_mul(g, Rx, dRy, prec);
	arb_mul(aux, dRx, Ry, prec);
	arb_sub(g, g, aux, prec);
	
	// h
	arb_mul(h, Rx, Ry, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_add(h, h, aux, prec);
	 
	// M 
	arb_cos(aux, inp, prec);
	arb_mul(out, aux, g, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, h, prec);	
	arb_add(out, out, aux, prec);
	A(aux, inp, Rx, Ry, prec);
	arb_div(out, out, aux, prec);
	
	arb_clear(g); arb_clear(h); arb_clear(aux);
	return 0;
}

// z = inp,  f(z)=1/A(x,x-z) 
// g(z)= R(x)dR(x-z)-dR(x)R(x-z), h(z) = R(x)R(x-z)+dR(x)dR(x-z)
// dzM = cos(z)[f'g + fg'+ fh] + sin(z)[f'h + fh' - fg]
int dzM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec){
	arb_t aux; arb_t aux2;
	arb_t f; arb_t df;
	arb_t g; arb_t dg;
	arb_t h; arb_t dh;
	arb_t Axy;
	arb_init(aux); arb_init(aux2);
	arb_init(f); arb_init(df);
	arb_init(g); arb_init(dg);
	arb_init(h); arb_init(dh);
	arb_init(Axy);
	
	// filling functions f, g, h
	// f = 1/A(x,x-z)
	A(Axy, inp, Rx, Ry, prec);
	arb_inv(f, Axy, prec);
	
	// df = -dzA(x,x-z)/A(x,x-z)^2
	dzA(df, inp, Rx, Ry, dRy, prec);
	arb_mul_si(df, df, -1, prec);
	arb_sqr(aux, Axy, prec);
	arb_div(df, df, aux, prec);
	
	// g = R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, Rx, dRy, prec);
	arb_mul(aux, dRx, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dg = -R(x)ddR(x-z)+dR(x)dR(x-z)
	arb_mul(dg, Rx, ddRy, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_sub(dg, aux, dg, prec);
	
	// h = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, Rx, Ry, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_add(h, h, aux, prec);
	// dh = -R(x)dR(x-z)-dR(x)ddR(x-z)
	arb_mul(dh, Rx, dRy, prec);
	arb_mul(aux, dRx, ddRy, prec);
	arb_add(dh, dh, aux, prec);
	arb_mul_si(dh, dh, -1, prec);
	
	// Combining functions f, g, h
	// first summand = cos(z)[f'g + fg'+ fh]
	arb_mul(out, df, g, prec);
	arb_mul(aux, f, dg, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, f, h, prec);
	arb_add(out, out, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(out, out, aux, prec);
	
	// second summand = sin(z)[f'h + fh' - fg]
	arb_mul(aux, df, h, prec);
	arb_mul(aux2, f, dh, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul(aux2, f, g, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	arb_clear(f); arb_clear(df);
	arb_clear(g); arb_clear(dg);
	arb_clear(h); arb_clear(dh);
	arb_clear(Axy);
	return 0;
}

// z = inp, f(z)=1/A(x,x-z) 
// g(z)=R(x)dR(x-z)-dR(x)R(x-z), h(z) = R(x)R(x-z)+dR(x)dR(x-z)
// ddzM = cos(z)[-fg+f''g+fg''+2f'g']-2sin(z)[f'g+fg'] 
// 	+ sin(z)[-fh+f''h+fh''+2f'h']+2cos(z)[f'h+fh']
int ddzM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec){
	arb_t aux; arb_t term1; arb_t term2; arb_t aux2;
	arb_t Axy;
	arb_t f; arb_t df; arb_t ddf;
	arb_t g; arb_t dg; arb_t ddg;
	arb_t h; arb_t dh; arb_t ddh;
	
	arb_init(aux); arb_init(term1); arb_init(term2); arb_init(aux2);
	arb_init(Axy);
	arb_init(f); arb_init(df); arb_init(ddf);
	arb_init(g); arb_init(dg); arb_init(ddg);
	arb_init(h); arb_init(dh); arb_init(ddh);

	// f = 1/A(x,x-z)
	A(Axy, inp, Rx, Ry, prec);
	arb_inv(f, Axy, prec);
	// df =-dzA(x,x-z)/A(x,x-z)^2
	dzA(df, inp, Rx, Ry, dRy, prec);
	arb_mul_si(df, df, -1, prec);
	arb_sqr(aux, Axy, prec);
	arb_div(df, df, aux, prec);
	// ddf = - ddzA/A^2 +2(dzA)^2/A^3
	ddzA(ddf, inp, Rx, Ry, dRy, ddRy, prec);
	arb_div(ddf, ddf, aux, prec);
	arb_mul_si(ddf, ddf, -1, prec);
	dzA(aux, inp, Rx, Ry, dRy, prec);
	arb_sqr(aux, aux, prec);
	arb_pow_ui(aux2, Axy, 3, prec);
	arb_div(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(ddf, ddf, aux, prec);
	
	// g = R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, Rx, dRy, prec);
	arb_mul(aux, dRx, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dg = -R(x)ddR(x-z)+dR(x)dR(x-z)
	arb_mul(dg, Rx, ddRy, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_sub(dg, aux, dg, prec);
	// ddg = R(x)dddR(x-z)-dR(x)ddR(x-z)
	arb_mul(ddg, Rx, dddRy, prec);
	arb_mul(aux, dRx, ddRy, prec);
	arb_sub(ddg, ddg, aux, prec);
	
	// first line term 1 = cos(z)[-fg+f''g+fg''+2f'g']
	arb_mul(term1, f, g, prec);
	arb_mul(aux, ddf, g, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddg, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dg, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	//first line term2 = 2sin(z)[f'g+fg']
	arb_mul(term2, df, g, prec);
	arb_mul(aux, f, dg, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_sub(out, term1, term2, prec); // term1 - term2
	
	// h = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, Rx, Ry, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_add(h, h, aux, prec);
	// dh = -R(x)dR(x-z)-dR(x)ddR(x-z)
	arb_mul(dh, Rx, dRy, prec);
	arb_mul(aux, dRx, ddRy, prec);
	arb_add(dh, aux, dh, prec);
	arb_mul_si(dh, dh, -1, prec);
	// ddh = R(x)ddR(x-z)+dR(x)dddR(x-z)
	arb_mul(ddh, Rx, ddRy, prec);
	arb_mul(aux, dRx, dddRy, prec);
	arb_add(ddh, ddh, aux, prec);
	
	// second line term1 = sin(z)[-fh+f''h+fh''+2f'h']
	arb_mul(term1, f, h, prec);
	arb_mul(aux, ddf, h, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddh, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dh, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	// second line term2 = 2cos(z)[f'h+fh']
	arb_mul(term2, df, h, prec);
	arb_mul(aux, f, dh, prec);
	arb_add(term2, term2, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(aux, term1, term2, prec); // term1 + term2
	
	arb_add(out, out, aux, prec); // first line + second line
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2); arb_clear(aux2);
	arb_clear(Axy);
	arb_clear(f); arb_clear(df); arb_clear(ddf);
	arb_clear(g); arb_clear(dg); arb_clear(ddg);	
	arb_clear(h); arb_clear(dh); arb_clear(ddh);	
	return 0;

}

// z = inp
// g(x) = R(x)dR(x-z)-dR(x)R(x-z), h(x) = R(x)R(x-z)+dR(x)dR(x-z)
// dg(x) = R(x)ddR(x-z)-ddR(x)R(x-z), dh(x) = dR(x)(R(x-z) + ddR(x-z)) + dR(x-z)(R(x) + ddR(x))
// dxM =  (cos(z)dg + sin(z)dh)/A + (cos(z)g + sin(z)h)*(-dxA/A^2) 
int dxM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec){ 
	arb_t aux; arb_t aux2; arb_t Axz; arb_t dxAxz; 
	arb_t g; arb_t h; arb_t dg; arb_t dh;
	arb_init(aux); arb_init(aux2); arb_init(Axz); arb_init(dxAxz);
	arb_init(g); arb_init(h); arb_init(dg); arb_init(dh);

	arb_zero(out);
	
	// g(x) = R(x)dR(x-z)-dR(x)R(x-z) 
	arb_mul(g, Rx, dRy, prec);
	arb_mul(aux, dRx, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dg(x) = R(x)ddR(x-z)-ddR(x)R(x-z) 
	arb_mul(dg, Rx, ddRy, prec);
	arb_mul(aux, ddRx, Ry, prec);
	arb_sub(dg, dg, aux, prec);
	// h(x) = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, Rx, Ry, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_add(h, h, aux, prec);
	// dh(x) = dR(x)(R(x-z) + ddR(x-z)) + dR(x-z)(R(x) + ddR(x))
	arb_add(dh, Ry, ddRy, prec);
	arb_mul(dh, dh, dRx, prec);
	arb_add(aux, Rx, ddRx, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(dh, dh, aux, prec);
	
	A(Axz, inp, Rx, Ry, prec);
	dxA(dxAxz, inp, Rx, dRx, Ry, dRy, prec);
	// term1 = (cos(z)dg + sin(z)dh)/A
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, dg, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, dh, prec);
	arb_add(aux, aux, aux2, prec);
	arb_div(out, aux, Axz, prec);
	// term2 = (cos(z)g + sin(z)h)*(-dxA/A^2)
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, g, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, h, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul(aux, aux, dxAxz, prec);
	arb_sqr(aux2, Axz, prec);
	arb_div(aux, aux, aux2, prec);
	
	arb_sub(out, out, aux, prec);

	arb_clear(aux); arb_clear(aux2); arb_clear(Axz); arb_clear(dxAxz);
	arb_clear(g); arb_clear(h); arb_clear(dg); arb_clear(dh);
	return 0;
}

// z = inp
// g = R(x)dR(x-z)-dR(x)R(x-z), h = R(x)R(x-z)+dR(x)dR(x-z)
// dxg = R(x)ddR(x-z)-ddR(x)R(x-z), dxh = dR(x)(R(x-z) + ddR(x-z)) + dR(x-z)(R(x) + ddR(x))
// dzg = -R(x)ddR(x-z) + dR(x)dR(x-z) , dzh = -R(x)dR(x-z) -dR(x)ddR(x-z)
// dzdxg = -R(x)dddR(x-z) + ddR(x)dR(x-z), dzdxh = - dR(x)(dR(x-z) + dddR(x-z)) - ddR(x-z)(R(x) + ddR(x)) 
// dzdx M = (2dzAdxA/A^3 - dzdxA/A^2)(cos(z)g + sin(z)h) 
//	    -dxA/A^2 (sin(z)(-g+dzh) + cos(z)(dzg + h))  
// 	    -dzA/A^2 (cos(z)dxg + sin(z) dxh) 
//          + (sin(z)(-dxg+dzdxh) + cos(z)(dzdxg + dxh))/A
int dzdxM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec){
	
	arb_t aux; arb_t aux2; arb_t aux3;
	arb_t Axz; arb_t dxAxz; arb_t dzAxz; arb_t dzdxAxz;
	arb_t g; arb_t dxg; arb_t dzg; arb_t dzdxg;
	arb_t h; arb_t dxh; arb_t dzh; arb_t dzdxh;
	
	arb_init(aux); arb_init(aux2); arb_init(aux3);
	arb_init(Axz); arb_init(dxAxz); arb_init(dzAxz); arb_init(dzdxAxz);
	arb_init(g); arb_init(dxg); arb_init(dzg); arb_init(dzdxg);
	arb_init(h); arb_init(dxh); arb_init(dzh); arb_init(dzdxh);
	
	arb_zero(out);
	// g = R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, Rx, dRy, prec);
	arb_mul(aux, dRx, Ry, prec);
	arb_sub(g, g, aux, prec);
	// dxg = R(x)ddR(x-z)-ddR(x)R(x-z)
	arb_mul(dxg, Rx, ddRy, prec);
	arb_mul(aux, ddRx, Ry, prec);
	arb_sub(dxg, dxg, aux, prec);
	// dzg = -R(x)ddR(x-z) + dR(x)dR(x-z)
	arb_mul(dzg, Rx, ddRy, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_sub(dzg, aux, dzg, prec);
	// dzdxg = -R(x)dddR(x-z) + ddR(x)dR(x-z)
	arb_mul(dzdxg, Rx, dddRy, prec);
	arb_mul(aux, ddRx, dRy, prec);
	arb_sub(dzdxg, aux, dzdxg, prec);
	
	// h = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, Rx, Ry, prec);
	arb_mul(aux, dRx, dRy, prec);
	arb_add(h, h, aux, prec);
	// dxh = dR(x)(R(x-z) + ddR(x-z)) + dR(x-z)(R(x) + ddR(x))
	arb_add(dxh, Ry, ddRy, prec);
	arb_mul(dxh, dxh, dRx, prec);
	arb_add(aux, Rx, ddRx, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(dxh, dxh, aux, prec);	
	// dzh = -R(x)dR(x-z) -dR(x)ddR(x-z)
	arb_mul(dzh, Rx, dRy, prec);
	arb_mul(aux, dRx, ddRy, prec);
	arb_add(dzh, dzh, aux, prec);
	arb_mul_si(dzh, dzh, -1, prec);
	// dzdxh = - dR(x)(dR(x-z) + dddR(x-z)) - ddR(x-z)(R(x) + ddR(x))
	arb_add(dzdxh, dRy, dddRy, prec);
	arb_mul(dzdxh, dzdxh, dRx, prec);
	arb_add(aux, Rx, ddRx, prec);
	arb_mul(aux, aux, ddRy, prec);
	arb_add(dzdxh, dzdxh, aux, prec);
	arb_mul_si(dzdxh, dzdxh, -1, prec);
	
	A(Axz, inp, Rx, Ry, prec);
	dxA(dxAxz, inp, Rx, dRx, Ry, dRy, prec);
	dzA(dzAxz, inp, Rx, Ry, dRy, prec);
	dzdxA(dzdxAxz, inp, Rx, dRx, Ry, dRy, ddRy, prec);
	
	// line1 = (2dzAdxA/A^3 - dzdxA/A^2)(cos(z)g + sin(z)h)
	arb_mul(aux, dzAxz, dxAxz, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_pow_ui(aux2, Axz, 3, prec);
	arb_div(aux, aux, aux2, prec);
	arb_pow_ui(aux2, Axz, 2, prec);
	arb_div(aux2, dzdxAxz, aux2, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, aux2, g, prec);
	arb_sin(aux3, inp, prec);
	arb_mul(aux3, aux3, h, prec);
	arb_add(aux2, aux2, aux3, prec);
	
	arb_mul(out, aux, aux2, prec); // line1
	
	// line2 = -dxA/A^2 (sin(z)(-g+dzh) + cos(z)(dzg + h))
	arb_sin(aux, inp, prec);
	arb_sub(aux2, dzh, g, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_add(aux3, dzg, h, prec);
	arb_mul(aux2, aux2, aux3, prec);
	arb_add(aux, aux, aux2, prec);
	arb_pow_ui(aux2, Axz, 2, prec);
	arb_div(aux2, dxAxz, aux2, prec);
	arb_mul(aux, aux, aux2, prec);
	
	arb_sub(out, out, aux, prec); // line1 + line2
	
	//line3 = -dzA/A^2 (cos(z)dxg + sin(z) dxh)
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, dxg, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, dxh, prec);
	arb_add(aux, aux, aux2, prec);
	arb_pow_ui(aux2, Axz, 2, prec);
	arb_div(aux2, dzAxz, aux2, prec);
	arb_mul(aux, aux, aux2, prec);
	
	arb_sub(out, out, aux, prec); // line1 + line2 + line3

	// line4 = (sin(z)(-dxg+dzdxh) + cos(z)(dzdxg + dxh))/A
	arb_sin(aux, inp, prec);
	arb_sub(aux2, dzdxh, dxg, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_add(aux3, dzdxg, dxh, prec);
	arb_mul(aux2, aux2, aux3, prec);
	arb_add(aux, aux, aux2, prec);
	arb_div(aux, aux, Axz, prec);
	
	arb_add(out, out, aux, prec); // line1 + line2 + line3 + line4
	
	arb_clear(aux); arb_clear(aux2); arb_clear(aux3);
	arb_clear(Axz); arb_clear(dxAxz); arb_clear(dzAxz); arb_clear(dzdxAxz);
	arb_clear(g); arb_clear(dxg); arb_clear(dzg); arb_clear(dzdxg);
	arb_clear(h); arb_clear(dxh); arb_clear(dzh); arb_clear(dzdxh);
	return 0;
} 

// z = inp
// M1 = M*(-1)*( 2(R(x)-R(x-z)) + 4R(x-z) sin^2(z/2))
int M1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec){
	arb_t aux;
	arb_init(aux);
	
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, Ry, prec);
	arb_mul_si(aux, aux, 4, prec);
	
	arb_sub(out, Rx, Ry, prec);
	arb_mul_si(out, out, 2, prec);
	
	arb_add(out, out, aux, prec);
	arb_mul_si(out, out, -1, prec);
	
	M(aux, inp, Rx, dRx, Ry, dRy, prec);
	arb_mul(out, aux, out, prec);
	
	arb_clear(aux);
	return 0;
}

// z = inp
// M*( 2(R(x)-R(x-z)) - 4R(x) sin^2(z/2))
int M2(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec){
	arb_t aux;
	arb_init(aux);
	
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, Rx, prec);
	arb_mul_si(aux, aux, 4, prec);
	
	arb_sub(out, Rx, Ry, prec);
	arb_mul_si(out, out, 2, prec);
	
	arb_sub(out, out, aux, prec);
	
	M(aux, inp, Rx, dRx, Ry, dRy, prec);
	arb_mul(out, aux, out, prec);
	
	arb_clear(aux);
	return 0;
}

// z = inp
// m1(z) = 2[(R(x-z)-R(x)) - 2R(x-z)sin^2(z/2)]
// dzm1 = -2[dR(x-z) - 2dR(x-z)sin^2(z/2) + R(x-z)sin(z)]
// ddzm1 = 2[ddR(x-z) - 2ddR(x-z) sin^2(z/2) + 2dR(x-z)sin(z) - R(x-z)cos(z)]
// ddzM1 = ddzM*m1 + 2dzM*dzm1 + M1*ddzm1
int ddzM1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec){
	arb_t aux; arb_t aux2; 
	arb_init(aux); arb_init(aux2); 
	
	
	//m1(z) =  2[(R(x-z)-R(x)) - 2R(x-z)sin^2(z/2)]
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, Ry, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sub(aux2, Ry, Rx, prec);
	arb_sub(aux, aux2, aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	
	ddzM(aux2, inp, Rx, dRx, Ry, dRy, ddRy, dddRy, prec);
	arb_mul(out, aux, aux2, prec); // ddzM*m1
	
	//dzm1 = = -2[dR(x-z) - 2dR(x-z)sin^2(z/2) + R(x-z)sin(z)]
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sub(aux, dRy, aux, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, Ry, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, -2, prec);
	
	dzM(aux2, inp, Rx, dRx, Ry, dRy, ddRy, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, 2, prec); // 2dzM*dzm1
	
	arb_add(out, out, aux, prec);
	
	//ddzm1 = 2[ddR(x-z) - 2ddR(x-z) sin^2(z/2) + 2dR(x-z)sin(z) - R(x-z)cos(z)]
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(aux, aux, ddRy, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, ddRy, aux2, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, Ry, aux2, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, 2, prec);
	
	M(aux2, inp, Rx, dRx, Ry, dRy, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec); // M*ddzm1
	
	arb_clear(aux);arb_clear(aux2);
	return 0;
}

// z = inp
// m2(z) =  2[(R(x)-R(x-z)) - 2R(x)sin^2(z/2)]
// dzm2 = 2[dR(x-z) - R(x)sin(z)]
// ddzm2 = -2[ddR(x-z)+ R(x)cos(z)]
// ddzM2 = ddzM*m1 + 2dzM*dzm1 + M1*ddzm1
int ddzM2(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec){
	arb_t aux; arb_t aux2;
	arb_init(aux); arb_init(aux2);
	
	//m2 =  2[(R(x)-R(x-z)) - 2R(x)sin^2(z/2)]
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, Rx, prec),
	arb_mul_si(aux, aux, 2, prec);
	arb_sub(aux2, Rx, Ry, prec);
	arb_sub(aux, aux2, aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	
	ddzM(aux2, inp, Rx, dRx, Ry, dRy, ddRy, dddRy, prec);
	arb_mul(out, aux, aux2, prec); // ddzM*m2
	
	//dm2 = 2[dR(x-z) - R(x)sin(z)]
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, Rx, prec);
	arb_sub(aux, dRy, aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	
	dzM(aux2, inp, Rx, dRx, Ry, dRy, ddRy, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, 2, prec); // 2dzM*dzm2
	
	arb_add(out, out, aux, prec);
	
	//ddm2 = -2[ddR(x-z)+ R(x)cos(z)]
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, Rx, prec);
	arb_add(aux, aux, ddRy, prec);
	arb_mul_si(aux, aux, -2, prec);
	
	M(aux2, inp, Rx, dRx, Ry, dRy, prec);
	arb_mul(aux, aux, aux2, prec); // M*ddzm2
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux);arb_clear(aux2);
	return 0;
}

// z = inp
// dxM * ( 2(R(x-z)-R(x)) - 4R(x-z)sin^2(z/2) ) + M* (2(dR(x-z)-dR(x)) - 4dR(x-z)sin^2(z/2))
int dxM1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec){
	arb_t aux; arb_t aux2;
	arb_t Mxz; arb_t dxMxz; 
	arb_init(aux); arb_init(aux2);
	arb_init(Mxz); arb_init(dxMxz);
	
	M(Mxz, inp, Rx, dRx, Ry, dRy, prec);
	dxM(dxMxz, inp, Rx, dRx, ddRx, Ry, dRy, ddRy, prec);
	
	// first term
	arb_sub(aux, Ry, Rx, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, Ry, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_mul(out, dxMxz, aux, prec);
	
	// second term
	arb_sub(aux, dRy, dRx, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_mul(aux, Mxz, aux, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	arb_clear(Mxz); arb_clear(dxMxz);
	return 0;
} 

// z = inp
// If m1 =  2[(R(x-z)-R(x)) - 2R(x-z)sin^2(z/2)]
// dzm1 = -2[dR(x-z) - 2dR(x-z)sin^2(z/2) + R(x-z)sin(z)]
// dxm1 = 2[(dR(x-z)-dR(x)) - 2dR(x-z)sin^2(z/2)]
// dzdxm1 = -2[ddR(x-z) - 2ddR(x-z)sin^2(z/2) + dR(x-z)sin(z)]
// dzdxM1 = dzdxM*m1 + dxM*dzm1 + dzM*dxm1 + M*dzdxm1;
int dzdxM1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec){
	arb_t aux; arb_t aux2;
	arb_t Mxz; arb_t dxMxz; arb_t dzMxz; arb_t dzdxMxz;
	arb_t m1; arb_t dxm1; arb_t dzm1; arb_t dzdxm1;
	arb_init(aux); arb_init(aux2);
	arb_init(Mxz); arb_init(dxMxz); arb_init(dzMxz); arb_init(dzdxMxz);
	arb_init(m1); arb_init(dxm1); arb_init(dzm1); arb_init(dzdxm1);

	arb_zero(out);
	
	M(Mxz, inp, Rx, dRx, Ry, dRy, prec);
	dxM(dxMxz, inp, Rx, dRx, ddRx, Ry, dRy, ddRy, prec);
	dzM(dzMxz, inp, Rx, dRx, Ry, dRy, ddRy, prec);
	dzdxM(dzdxMxz, inp, Rx, dRx, ddRx, Ry, dRy, ddRy, dddRy, prec); 
	
	// m1 = 2[(R(x-z)-R(x)) - 2R(x-z)sin^2(z/2)]
	arb_sub(aux, Ry, Rx, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, Ry, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(m1, aux, aux2, prec);
	
	// dzm1 = -2[dR(x-z) - 2dR(x-z)sin^2(z/2) + R(x-z)sin(z)]
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sub(aux, dRy, aux, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, Ry, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul_si(dzm1, aux, -2, prec);
	
	// dxm1 = 2[(dR(x-z)-dR(x)) - 2dR(x-z)sin^2(z/2)]
	arb_sub(aux, dRy, dRx, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(dxm1, aux, aux2, prec);
	
	// dzdxm1 = -2[ddR(x-z) - 2ddR(x-z)sin^2(z/2) + dR(x-z)sin(z)]
	arb_div_si(aux, inp, 2, prec);
	arb_sin(aux, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul(aux, aux, ddRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sub(aux, ddRy, aux, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul_si(dzdxm1, aux, -2, prec);
	
	// dzdxM1 = dzdxM*m1 + dxM*dzm1 + dzM*dxm1 + M*dzdxm1;
	arb_mul(out, dzdxMxz, m1, prec);
	arb_mul(aux, dxMxz, dzm1, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, dzMxz, dxm1, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, Mxz, dzdxm1, prec),
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	arb_clear(Mxz); arb_clear(dxMxz); arb_clear(dzMxz); arb_clear(dzdxMxz);
	arb_clear(m1); arb_clear(dxm1); arb_clear(dzm1); arb_clear(dzdxm1);
	return 0;
}

// x in params, z = inp, y = x-z
// cos(z)log(A(x,x-z))R(x-z) - sin(z)log(A(x,x-z))dR(x-z)
int integrand_K1(arb_ptr out, const arb_t inp, void* params, slong prec) {
	Integration_params_struct* ips = params;
	
	arb_t aux; 
	arb_t y; arb_t Ry; arb_t dRy;
	arb_init(aux); 
	arb_init(y); arb_init(Ry); arb_init(dRy);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	
	arb_cos(out, inp, prec);
	arb_mul(out, out, Ry, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_sub(out, out, aux, prec);
	
	A(aux, inp, ips->R, Ry, prec);
	arb_log(aux, aux, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(aux); 
	arb_clear(y); arb_clear(Ry); arb_clear(dRy);
	return 0;

}

// x in params, z = inp, y = x-z
// IK2 = -cos(z)log(A(x,x-z))dR(x-z) - sin(z)log(A(x,x-z))R(x-z) + M1(x,z)
int integrand_K2(arb_ptr out, const arb_t inp, void* params, slong prec) {
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t Axy;
	arb_init(aux); arb_init(aux2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(Axy);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	A(Axy, inp, ips->R, Ry, prec);
	
	arb_cos(out, inp, prec);
	arb_mul(out, out, dRy, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, Ry, prec);
	arb_add(out, out, aux, prec);
	
	arb_log(aux, Axy, prec);
	arb_mul(out, out, aux, prec);
	arb_mul_si(out, out, -1, prec);
	
	M1(aux, inp, ips->R, ips->R+1, Ry, dRy, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(Axy);
	return 0;

}

// x in params, z = inp, y=x-z
// if f(z)=log(A(x,x-z)) and
// g(z)=R(x-z), h(z) = dR(x-z)
// ddzIK1 = cos(z)[-fg+f''g+fg''+2f'g']-2sin(z)[f'g+fg'] 
// 	    -sin(z)[-fh+f''h+fh''+2f'h']- 2cos(z)[f'h+fh']
int ddz_integrand_K1(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t term1; arb_t term2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; 
	arb_t dddRy; arb_t Axy;
	arb_t f; arb_t df; arb_t ddf;
	arb_t g; arb_t dg; arb_t ddg;
	arb_t h; arb_t dh; arb_t ddh;
	
	arb_init(aux); arb_init(term1); arb_init(term2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); 
	arb_init(dddRy); arb_init(Axy);
	arb_init(f); arb_init(df); arb_init(ddf);
	arb_init(g); arb_init(dg); arb_init(ddg);
	arb_init(h); arb_init(dh); arb_init(ddh);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	compute_dddR0(dddRy, y, &(ips->Rp), prec);
	A(Axy, inp, ips->R, Ry, prec);
	
	arb_log(f, Axy, prec);
	dzA(aux, inp, ips->R, Ry, dRy, prec);
	arb_div(df,aux, Axy, prec);
	ddzA(aux, inp, ips->R, Ry, dRy, ddRy, prec);
	arb_div(ddf, aux, Axy, prec);
	arb_sqr(aux, df, prec);
	arb_sub(ddf, ddf, aux, prec);
	
	// First line
	arb_set(g, Ry);	
	arb_mul_si(dg, dRy, -1, prec);
	arb_set(ddg, ddRy);
	// term1 = cos(z)[-fg+f''g+fg''+2f'g']
	arb_mul(term1, f, g, prec);
	arb_mul(aux, ddf, g, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddg, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dg, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	// term2 = 2sin(z)[f'g+fg']
	arb_mul(term2, df, g, prec);
	arb_mul(aux, f, dg, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_sub(out, term1, term2, prec);// term1 - term2


	// Second line
	arb_set(h, dRy);
	arb_mul_si(dh, ddRy, -1, prec);
	arb_set(ddh, dddRy);
	// term1 = sin(z)[-fh+f''h+fh''+2f'h']
	arb_mul(term1, f, h, prec);
	arb_mul(aux, ddf, h, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddh, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dh, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	// term2 = 2cos(z)[f'h+fh']
	arb_mul(term2, df, h, prec);
	arb_mul(aux, f, dh, prec);
	arb_add(term2, term2, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(aux, term1, term2, prec); // term1 + term2
	
	
	arb_sub(out, out, aux, prec); // first line - second line

	
	arb_clear(aux); arb_clear(term1); arb_clear(term2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); 
	arb_clear(dddRy); arb_clear(Axy);
	arb_clear(f); arb_clear(df); arb_clear(ddf);
	arb_clear(g); arb_clear(dg); arb_clear(ddg);	
	arb_clear(h); arb_clear(dh); arb_clear(ddh);	
	return 0;
}

// x in params, z = inp, y=x-z
// Term 1
// f(z)=log(A(x,x-z)), g(z)=R(x-z), h(z) = dR(x-z)
// df(z) = dzA/A, dg(z) = -dR(x-z) , dh(z) =  -ddR(x-z)
// ddf(z) = ddzA/A - (dzA/A)^2, ddg = ddR(x-z), ddh(z) = dddR(x-z)
// out = cos(z)[fg-f''g-fg''-2f'g'] + 2sin(z)[f'g+fg'] 
// 	-sin(z)[-fh+f''h+fh''+2f'h']- 2cos(z)[f'h+fh']
// 	+ ddzM1(x,z)
int ddz_integrand_K2(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t term1; arb_t term2; arb_t aux2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; 
	arb_t dddRy; arb_t Axy;
	arb_t f; arb_t df; arb_t ddf;
	arb_t g; arb_t dg; arb_t ddg;
	arb_t h; arb_t dh; arb_t ddh;
	
	arb_init(aux); arb_init(term1); arb_init(term2); arb_init(aux2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); 
	arb_init(dddRy); arb_init(Axy);
	arb_init(f); arb_init(df); arb_init(ddf);
	arb_init(g); arb_init(dg); arb_init(ddg);
	arb_init(h); arb_init(dh); arb_init(ddh);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	compute_dddR0(dddRy, y, &(ips->Rp), prec);
	A(Axy, inp, ips->R, Ry, prec);
	
	// f  = log(A(x,x-z))
	arb_log(f, Axy, prec);
	// df = dzA/A
	dzA(aux, inp, ips->R, Ry, dRy, prec);
	arb_div(df, aux, Axy, prec);
	// ddf = ddzA/A - (dzA/A)^2
	ddzA(aux, inp, ips->R, Ry, dRy, ddRy, prec);
	arb_div(ddf, aux, Axy, prec);
	arb_sqr(aux, df, prec);
	arb_sub(ddf, ddf, aux, prec);
	
	// First Line
	
	// g(z) = R(x-z)
	arb_set(g, Ry);	
	arb_mul_si(dg, dRy, -1, prec);
	arb_set(ddg, ddRy);
	
	// term1 = cos(z)[fg-f''g-fg''-2f'g'] 
	arb_mul(term1, f, g, prec);
	arb_mul(aux, ddf, g, prec);
	arb_sub(term1, term1, aux, prec);
	arb_mul(aux, f, ddg, prec);
	arb_sub(term1, term1, aux, prec);
	arb_mul(aux, df, dg, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sub(term1, term1, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	// term2 = 2sin(z)[f'g+fg']
	arb_mul(term2, df, g, prec);
	arb_mul(aux, f, dg, prec);
	arb_add(term2, term2, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(out, term1, term2, prec); // out = term1 + term2


	// Second line
	
	// h(z) = dR(x-z)
	arb_set(h, dRy);
	arb_mul_si(dh, ddRy, -1, prec);
	arb_set(ddh, dddRy);
	
	// term1 = sin(z)[-fh+f''h+fh''+2f'h']
	arb_mul(term1, f, h, prec);
	arb_mul(aux, ddf, h, prec);
	arb_sub(term1, aux, term1, prec);
	arb_mul(aux, f, ddh, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, df, dh, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_sin(aux, inp, prec);
	arb_mul(term1, term1, aux, prec);
	
	// term2 =  2cos(z)[f'h+fh']
	arb_mul(term2, df, h, prec);
	arb_mul(aux, f, dh, prec);
	arb_add(term2, term2, aux, prec);
	arb_cos(aux, inp, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(term2, term2, aux, prec);
	
	arb_add(aux, term1, term2, prec);
	arb_sub(out, out, aux, prec);// out += -term1-term2
	
	
	ddzM1(aux, inp, ips->R, ips->R+1, Ry, dRy, ddRy, dddRy, prec);
	
	arb_add(out, out, aux, prec);
	
	
	arb_clear(aux); arb_clear(term1); arb_clear(term2); arb_init(aux2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); 
	arb_clear(dddRy); arb_clear(Axy);
	arb_clear(f); arb_clear(df); arb_clear(ddf);
	arb_clear(g); arb_clear(dg); arb_clear(ddg);	
	arb_clear(h); arb_clear(dh); arb_clear(ddh);
	return 0;
}


// x in params, z = inp, y = x-z
// K3 = log(A(x,x-z))*(dR(x)cos(z) - R(x)sin(z)) + M2(x,x-z)
int K3(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2; 
	arb_t y; arb_t Ry; arb_t dRy; arb_t Axy;
	
	arb_init(aux); arb_init(aux2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(Axy);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	
	A(Axy, inp, ips->R, Ry, prec);
		
	// aux = log(A(x,x-z))*(dR(x)cos(z) - R(x)sin(z))
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, ips->R, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, aux2, ips->R+1, prec);
	arb_sub(aux, aux2, aux, prec);
	arb_log(aux2, Axy, prec);
	arb_mul(aux, aux, aux2, prec);

	M2(aux2, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_add(out, aux, aux2, prec);// out = aux + M2

	arb_clear(aux);	arb_clear(aux2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(Axy);
	
	return 0;
}

// x in params, z = inp, y = x-z
// f(z) = log(A(x,x-z)), g(z) = dR(x)cos(z) - R(x)sin(z)
// df(z) = dzA/A, dg(z) = -dR(x)sin(z) - R(x)cos(z)
// ddf(z) = ddzA/A - (dz/A)^2, ddg(z) = -dR(x)cos(z) + R(x)sin(z)
// ddzK3 = f''g + 2f'g' + g''f + ddzM2
int ddz_K3(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; 
	arb_t dddRy; arb_t Axy;
	arb_t f; arb_t df; arb_t ddf;
	arb_t g; arb_t dg; arb_t ddg;
		
	arb_init(aux); arb_init(aux2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); 
	arb_init(dddRy); arb_init(Axy);
	arb_init(f); arb_init(df); arb_init(ddf);
	arb_init(g); arb_init(dg); arb_init(ddg);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	compute_dddR0(dddRy, y, &(ips->Rp), prec);
	A(Axy, inp, ips->R, Ry, prec);
	
	// f = log(A(x,x-z))
	arb_log(f, Axy, prec);
	// df = = dzA/A
	dzA(aux, inp, ips->R, Ry, dRy, prec);
	arb_div(df,aux, Axy, prec);
	// ddf = ddf(z) = ddzA/A - (dz/A)^2
	ddzA(aux, inp, ips->R, Ry, dRy, ddRy, prec);
	arb_div(ddf, aux, Axy, prec);
	arb_sqr(aux, df, prec);
	arb_sub(ddf, ddf, aux, prec);
	
	// g = dR(x)cos(z) - R(x)sin(z)
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, aux2, ips->R+1, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, ips->R, prec);
	arb_sub(aux, aux2, aux, prec);
	// dg = -dR(x)sin(z) - R(x)cos(z)
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, ips->R+1, prec);
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, ips->R, prec);
	arb_add(dg, aux2, aux, prec);
	arb_mul_si(dg, dg, -1, prec);
	// ddg = -dR(x)cos(z) + R(x)sin(z)
	arb_mul_si(ddg, g, -1, prec);
	
	// out = f''g + 2f'g' + g''f + ddzM2
	arb_mul(out, ddf, g, prec);
	arb_mul(aux, df, dg, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(out, out, aux, prec);
	arb_mul(aux, f, ddg, prec);
	arb_add(out, out, aux, prec);
	ddzM2(aux, inp, ips->R, ips->R+1, Ry, dRy, ddRy, dddRy, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); 
	arb_clear(dddRy); arb_clear(Axy);
	arb_clear(f); arb_clear(df); arb_clear(ddf);
	arb_clear(g); arb_clear(dg); arb_clear(ddg);
	return 0;
}

// x in params, z = inp, y = x-z
// (dR(x-z)cos(z) - ddR(x-z)sin(z)) log(A(x,x-z))+ 
// (R(x-z)cos(z) - dR(x-z)sin(z)) dxA/A
int integrand_dxK1(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2; arb_t Axz; arb_t dxAxz;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy;
	arb_init(aux); arb_init(aux2); arb_init(Axz); arb_init(dxAxz);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy);
	
	arb_zero(out);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	
	// (dR(x-z)cos(z) - ddR(x-z)sin(z)) log(A(x,x-z))
	arb_cos(out, inp, prec);
	arb_mul(out, out, dRy, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, ddRy, prec);
	arb_sub(out, out, aux, prec);
	
	A(Axz, inp, ips->R, Ry, prec);
	arb_log(aux, Axz, prec);
	arb_mul(out, out, aux, prec);
	
	//(R(x-z)cos(z) - dR(x-z)sin(z)) dxA/A
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, Ry, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_sub(aux, aux, aux2, prec);
	
	dxA(dxAxz, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_div(aux2, dxAxz, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2); arb_clear(Axz); arb_clear(dxAxz);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy);
	return 0;

}

// x in params, z = inp, y = x-z
// (dR(x-z) cos(z) - ddR(x-z)sin(z)) dzA/A + 
// (R(x-z)cos(z) - dR(x-z)sin(z)) (dzdxA/A - (dzAdxA)/A^2 )
// (sin(z)(dddR(x-z) -dR(x-z)) -2cos(z)ddR(x-z) ) log(A(x,x-z))+
// (sin(z)(ddR(x-z) -R(x-z)) -2cos(z)dR(x-z)) dxA/A 
int dz_integrand_dxK1(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2; arb_t aux3;
	arb_t Axz; arb_t dxAxz; arb_t dzAxz; arb_t dzdxAxz;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; arb_t dddRy;
	arb_init(aux); arb_init(aux2); arb_init(aux3);
	arb_init(Axz); arb_init(dxAxz); arb_init(dzAxz); arb_init(dzdxAxz);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); arb_init(dddRy);
	
	arb_zero(out);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	
	A(Axz, inp, ips->R, Ry, prec);
	dxA(dxAxz, inp, ips->R, ips->R+1, Ry, dRy, prec);
	dzA(dzAxz, inp, ips->R, Ry, dRy, prec);
	dzdxA(dzdxAxz, inp, ips->R, ips->R+1, Ry, dRy, ddRy,prec);
	
	// out = dR(x-z) cos(z) - ddR(x-z)sin(z)) dzA/A
	arb_cos(out, inp, prec);
	arb_mul(out, out, dRy, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, ddRy, prec);
	arb_sub(out, out, aux, prec);
	
	arb_div(aux, dzAxz, Axz, prec);
	arb_mul(out, out, aux, prec);
	
	// out += (R(x-z)cos(z) - dR(x-z)sin(z)) (dzdxA/A - (dzAdxA)/A^2 )
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, Ry, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_sub(aux, aux, aux2, prec);
	
	arb_mul(aux2, dzAxz, dxAxz, prec);
	arb_div(aux2, aux2, Axz, prec);
	arb_sub(aux2, dzdxAxz, aux2, prec);
	arb_div(aux2, aux2, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	// out += (sin(z)(dddR(x-z) -dR(x-z)) -2cos(z)ddR(x-z) ) log(A(x,x-z))
	arb_sub(aux, dddRy, dRy, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, aux2, ddRy, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_sub(aux, aux, aux2, prec);
	
	arb_log(aux2, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	// out += (sin(z)(ddR(x-z) -R(x-z)) -2cos(z)dR(x-z)) dxA/A 
	arb_sub(aux, ddRy, Ry, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_sub(aux, aux, aux2, prec);
	
	arb_div(aux2, dxAxz, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2); arb_clear(aux3);
	arb_clear(Axz); arb_clear(dxAxz); arb_clear(dzAxz); arb_clear(dzdxAxz);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); arb_clear(dddRy);
	return 0;

}

// x in params, z = inp, y = x-z
// (-ddR(x-z)cos(z) - dR(x-z)sin(z)) log(A(x,x-z))+ 
// (-dR(x-z)cos(z) - R(x-z)sin(z)) dxA/A + dxM1
int integrand_dxK2(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2; arb_t Axz; arb_t dxAxz;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy;
	arb_init(aux); arb_init(aux2); arb_init(Axz); arb_init(dxAxz);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy);
	
	arb_zero(out);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	
	// out = (-ddR(x-z)cos(z) - dR(x-z)sin(z)) log(A(x,x-z))
	arb_cos(out, inp, prec);
	arb_mul(out, out, ddRy, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(out, out, aux, prec);
	arb_mul_si(out, out, -1, prec);
	
	A(Axz, inp, ips->R, Ry, prec);
	arb_log(aux, Axz, prec);
	arb_mul(out, out, aux, prec);
	
	// out += (-dR(x-z)cos(z) - R(x-z)sin(z)) dxA/A
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, Ry, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, -1, prec);
	
	dxA(dxAxz, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_div(aux2, dxAxz, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	
	arb_add(out, out, aux, prec);
	
	// out += dxM1
	dxM1(aux, inp, ips->R, ips->R+1, ips->R+2, Ry, dRy, ddRy, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2); arb_clear(Axz); arb_clear(dxAxz);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy);
	return 0;

}


// x in params, z = inp, y = x-z
// (-ddR(x-z)cos(z) - dR(x-z)sin(z)) dzA/A + 
// + (-dR(x-z)cos(z) - R(x-z)sin(z)) (dzdxA/A - (dzAdxA)/A^2 )
// + (2sin(z)ddR(x-z) +cos(z)(dddR(x-z)-dR(x-z))) log(A(x,x-z))
// + (2sin(z)dR(x-z) +cos(z)(ddR(x-z)-R(x-z))) dxA/A 
//+ dzdxM1
int dz_integrand_dxK2(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2; arb_t aux3;
	arb_t Axz; arb_t dxAxz; arb_t dzAxz; arb_t dzdxAxz;
	arb_t y; arb_t Ry; arb_t dRy; arb_t ddRy; arb_t dddRy;
	arb_init(aux); arb_init(aux2); arb_init(aux3);
	arb_init(Axz); arb_init(dxAxz); arb_init(dzAxz); arb_init(dzdxAxz);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy); arb_init(dddRy);
	
	arb_zero(out);
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	
	A(Axz, inp, ips->R, Ry, prec);
	dxA(dxAxz, inp, ips->R, ips->R+1, Ry, dRy, prec);
	dzA(dzAxz, inp, ips->R, Ry, dRy, prec);
	dzdxA(dzdxAxz, inp, ips->R, ips->R+1, Ry, dRy, ddRy,prec);
	
	// out = (-ddR(x-z)cos(z) - dR(x-z)sin(z)) dzA/A
	arb_cos(out, inp, prec);
	arb_mul(out, out, ddRy, prec);
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_add(out, out, aux, prec);
	arb_mul_si(out, out, -1, prec);
	
	arb_div(aux, dzAxz, Axz, prec);
	arb_mul(out, out, aux, prec);
	
	// out += (-dR(x-z)cos(z) - R(x-z)sin(z)) (dzdxA/A - (dzAdxA)/A^2 )
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, dRy, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, Ry, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul_si(aux, aux, -1, prec);
	
	arb_mul(aux2, dzAxz, dxAxz, prec);
	arb_div(aux2, aux2, Axz, prec);
	arb_sub(aux2, dzdxAxz, aux2, prec);
	arb_div(aux2, aux2, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	// out += (2sin(z)ddR(x-z) +cos(z)(dddR(x-z)-dR(x-z))) log(A(x,x-z))
	arb_sub(aux, dddRy, dRy, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, ddRy, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_add(aux, aux, aux2, prec);
	
	arb_log(aux2, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	// out += (2sin(z)dR(x-z) +cos(z)(ddR(x-z)-R(x-z))) dxA/A 
	arb_sub(aux, ddRy, Ry, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, dRy, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_add(aux, aux, aux2, prec);
	
	arb_div(aux2, dxAxz, Axz, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(out, out, aux, prec);
	
	// out +=  dzdxM1
	dzdxM1(aux, inp, ips->R, ips->R+1, ips->R+2, Ry, dRy, ddRy, dddRy, prec);
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2); arb_clear(aux3);
	arb_clear(Axz); arb_clear(dxAxz); arb_clear(dzAxz); arb_clear(dzdxAxz);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy); arb_clear(dddRy);
	return 0;

}

// x in params, z = inp, y = x-z
// return K3(x,x-z) but changing A by max{A, A_delta}, A_delta = 4m_R^2 sin^2(delta/2) -> No singularity
// g(z)=R(x)dR(x-z)-dR(x)R(x-z), h(z) = R(x)R(x-z)+dR(x)dR(x-z)
// K3 = log(A(x,x-z))(dR(x)cos(z) - R(x)sin(z)) 
//	+ ( 2(R(x)-R(x-z)) - 4R(x) sin^2(z/2))(cos(z)g + sin(z)h)/A(x,x-z)
int K3_no_sing(arb_ptr out, const arb_t inp, const arb_t delta, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t aux2; 
	arb_t y; arb_t Ry; arb_t dRy; arb_t Axy;
	arb_t g; arb_t h; arb_t M_;
	arb_t A_delta; 
	
	
	arb_init(aux); arb_init(aux2);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(Axy);
	arb_init(g); arb_init(h); arb_init(M_);
	arb_init(A_delta);
	arf_t A_up; arf_t A_down; 
	arf_init(A_up); arf_init(A_down); 
	
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	
	// A_delta = 4m_R^2 sin^2(delta/2)
	arb_div_si(A_delta, delta, 2, prec);
	arb_sin(A_delta, A_delta, prec);
	arb_mul(A_delta, A_delta, ips->Rp.m_R, prec);
	arb_mul_si(A_delta, A_delta, 2, prec);
	arb_sqr(A_delta, A_delta, prec);
	
	A(Axy, inp, ips->R, Ry, prec);
	//A = enclosure of max(A, lim_inf A_delta) pointwise
	if (not arb_gt(Axy, A_delta)){
		arb_get_lbound_arf(A_down, A_delta, prec);
		arb_get_ubound_arf(A_up, Axy, prec);
		
		arf_max(A_up, A_down, A_up); // if A < lim_inf A_delta -> A = lim_inf A_delta
		arb_set_interval_arf(Axy, A_down, A_up, prec); // if not A < lim_inf A_delta -> A = [lim_inf A_delta, lim_sup A]
	}
	
	// out = log(A(x,x-z))(dR(x)cos(z) - R(x)sin(z))
	arb_sin(aux, inp, prec);
	arb_mul(aux, aux, ips->R, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(aux2, aux2, ips->R+1, prec);
	arb_sub(aux, aux2, aux, prec);
	
	arb_log(aux2, Axy, prec);
	arb_mul(out, aux, aux2, prec);

	// M
	// g = R(x)dR(x-z)-dR(x)R(x-z)
	arb_mul(g, ips->R, dRy, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_add(g, g, aux,prec);
	// h = R(x)R(x-z)+dR(x)dR(x-z)
	arb_mul(h, ips->R, Ry, prec);
	arb_mul(aux, ips->R+1, dRy, prec);
	arb_add(h, h, aux, prec);
	// M = (cos(z)g + sin(z)h)/A(x,x-z)
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, g, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, h, prec);
	arb_add(M_, aux, aux2, prec);

	arb_div(M_, M_, Axy, prec);
	
	//M2 = M*( 2(R(x)-R(x-z)) - 4R(x) sin^2(z/2))
	arb_sub(aux, ips->R, Ry, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, ips->R, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(aux, aux, aux2, prec);
		
	arb_mul(aux, aux, M_, prec);
	
	arb_add(out, out, aux, prec); // out += M2
	
	arb_clear(aux);	arb_clear(aux2);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(Axy);
	arb_clear(g); arb_clear(h); arb_clear(M_);
	arb_clear(A_delta);
	
	arf_clear(A_up); arf_clear(A_down);
	return 0;
}



// x in params, y = inp, z = x-y. 
// K3_se_no_sing(x,y) = (1/4*pi/Omega) sum_{j=-1}^{m-2} K3_no_sing(x, x-yj) + K3_no_sing(x, x+yj)
// Obs: It has the 1/4pi*Omega included
int K3_se_no_sing(arb_ptr out, const arb_t x, const arb_t y, const arb_t delta, void * params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t yj; arb_t zj;
	arb_init(aux); arb_init(yj); arb_init(zj);
	
	arb_zero(out);
	
	for (int j = -1; j < ips->Rp.m-1; ++j){
		arb_const_pi(aux, prec);
		arb_mul_si(aux, aux, 2*j, prec);
		arb_div_si(aux, aux, ips->Rp.m, prec);
		arb_add(yj, y, aux, prec);
		
		for (int sign = 0; sign <= 1; ++sign){
			if (sign == 1) arb_mul_si(yj, yj, -1, prec);
			arb_sub(zj, x, yj, prec);
			K3_no_sing(aux, zj, delta, ips, prec);
			arb_add(out, out, aux, prec);
		}
	}
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec);// divide by 4 pi Omega
	
	arb_clear(aux); arb_clear(zj); arb_clear(yj);
	return 0;
}

// x in params, y = inp, z = x-y. 
// K3_sodd_no_sing(x,y) = (1/4*pi/Omega) sum_{j=-1}^{m-2} K3_no_sing(x, x-yj) - K3_no_sing(x, x+yj)
// Obs: It has the 1/4pi*Omega included
int K3_sodd_no_sing(arb_ptr out, const arb_t x, const arb_t y, const arb_t delta, void * params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t yj; arb_t zj;
	arb_init(aux); arb_init(yj); arb_init(zj);
	
	arb_zero(out);
	
	for (int j = -1; j < ips->Rp.m-1; ++j){
		arb_const_pi(aux, prec);
		arb_mul_si(aux, aux, 2*j, prec);
		arb_div_si(aux, aux, ips->Rp.m, prec);
		arb_add(yj, y, aux, prec);
		
		for (int sign = 0; sign <= 1; ++sign){
			if (sign == 1) arb_mul_si(yj, yj, -1, prec);
			arb_sub(zj, x, yj, prec);
			K3_no_sing(aux, zj, delta, ips, prec);
			if (sign == 1) arb_sub(out, out, aux, prec);
			else arb_add(out, out, aux, prec);
		}
	}
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // divide by 4 pi Omega
	
	arb_clear(aux); arb_clear(zj); arb_clear(yj);
	return 0;
}

// Same as dxK3 but changing A for A = max(A, A_delta), A_delta = 4m_R^2 sin^2(delta/2)
// g = 2(R(x) - R(x-z)) - 4R(x)sin^2(z/2)
// h = [cos(z)(R(x)dR(x-z) - dR(x)R(x-z)) + sin(z)(R(x)R(x-z) + dR(x)dR(x-z))]
// f = 1/A(x,x-z)
// dg = 2(dR(x) - dR(x-z)) - 4dR(x) sin^2(z/2)
// dh = cos(z)(R(x)ddR(x-z) - ddR(x)R(x-z)) + sin(z)(dR(x)R(x-z) + R(x)dR(x-z) + ddR(x)dR(x-z) + dR(x)ddR(x-z))
// df = -dxA/A^2
// dxK3(x,x-z) = [(dxA/A)(dR(x)cos(z) - R(x)sin(z)) + log(A) (ddR(x)cos(z) - dR(x)sin(z)) + dg*h*f + g*dh*f + g*h*df]
int dxK3_no_sing(arb_ptr out, const arb_t inp, const arb_t delta, void * params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t term1, aux, aux2; 
	arb_t g, h, f, dg, dh, df;
	arb_t y, Ry, dRy, ddRy;
	arb_t Axy, A_delta;
	arb_init(term1); arb_init(aux); arb_init(aux2); 
	arb_init(g); arb_init(h); arb_init(f); 
	arb_init(dg); arb_init(dh); arb_init(df);
	arb_init(y); arb_init(Ry); arb_init(dRy); arb_init(ddRy);
	arb_init(Axy); arb_init(A_delta);
	
	arf_t A_up, A_down;
	arf_init(A_up); arf_init(A_down);
	
	//initialize y-functions
	arb_sub(y, ips->x, inp, prec);
	compute_R0(Ry, y, &(ips->Rp), prec);
	compute_dR0(dRy, y, &(ips->Rp), prec);
	compute_ddR0(ddRy, y, &(ips->Rp), prec);
	
	// A_delta = 4m_R^2 sin^2(delta/2)
	arb_div_si(A_delta, delta, 2, prec);
	arb_sin(A_delta, A_delta, prec);
	arb_mul(A_delta, A_delta, ips->Rp.m_R, prec);
	arb_mul_si(A_delta, A_delta, 2, prec);
	arb_sqr(A_delta, A_delta, prec);
	
	A(Axy, inp, ips->R, Ry, prec);
	//Set A = max(A, lim_inf A_delta) pointwise
	if (not arb_gt(Axy, A_delta)){
		arb_get_lbound_arf(A_down, A_delta, prec);
		arb_get_ubound_arf(A_up, Axy, prec);
		
		arf_max(A_up, A_down, A_up); // if A < lim_inf A_delta -> A = lim_inf A_delta
		arb_set_interval_arf(Axy, A_down, A_up, prec); // if not A < lim_inf A_delta -> A = [lim_inf A_delta, lim_sup A]
	}

	//term1 = (dxA/A)(dR(x)cos(z) - R(x)sin(z)) + log(A) (ddR(x)cos(z) - dR(x)sin(z))
	arb_cos(aux, inp, prec);
	arb_mul(aux, aux, ips->R+2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, ips->R+1, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_log(aux2, Axy, prec);
	arb_mul(term1, aux, aux2, prec);
	
	arb_cos(aux, inp, prec);
	arb_mul(aux, ips->R+1, aux, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux2, aux2, ips->R, prec);
	arb_sub(aux, aux, aux2, prec);
	dxA(aux2, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_div(aux2, aux2, Axy, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(term1, term1, aux, prec);
	
	// g = 2(R(x) - R(x-z)) - 4R(x)sin^2(z/2)	
	arb_sub(aux, ips->R, Ry, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, aux2, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, ips->R, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(g, aux, aux2, prec);
	
	
	// h = cos(z)(R(x)dR(x-z) - dR(x)R(x-z)) + sin(z)(R(x)R(x-z) + dR(x)dR(x-z))
	arb_mul(aux, ips->R, dRy, prec);
	arb_mul(aux2, ips->R+1, Ry, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(h, aux, aux2, prec);
	arb_mul(aux, ips->R, Ry, prec);
	arb_mul(aux2, ips->R+1, dRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(h, h, aux, prec);
	
	
	// f = 1/A(x,x-z)
	arb_inv(f, Axy, prec);
	
	// dg = 2(dR(x) - dR(x-z)) - 4dR(x) sin^2(z/2)
	arb_sub(aux, ips->R, dRy, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div_si(aux2, inp, 2, prec);
	arb_sin(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul(aux2, aux2, ips->R+1, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_sub(dg, aux, aux2, prec);
	
	// dh = cos(z)(R(x)ddR(x-z) - ddR(x)R(x-z)) + sin(z)(dR(x)R(x-z) + R(x)dR(x-z) + ddR(x)dR(x-z) + dR(x)ddR(x-z))
	arb_mul(aux, ips->R, ddRy, prec);
	arb_mul(aux2, ips->R+2, Ry, prec);
	arb_sub(aux, aux, aux2, prec);
	arb_cos(aux2, inp, prec);
	arb_mul(dh, aux, aux2, prec);
	arb_mul(aux, ips->R+1, Ry, prec);
	arb_mul(aux2, ips->R, dRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul(aux2, ips->R+2, dRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul(aux2, ips->R+1, ddRy, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sin(aux2, inp, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(dh, dh, aux, prec);
	
	
	// df = - dxA(x,z)/A^2
	dxA(df, inp, ips->R, ips->R+1, Ry, dRy, prec);
	arb_sqr(aux, Axy, prec);
	arb_div(df, df, aux, prec);
	arb_neg(df, df);
	
	arb_zero(out);
	
	//dg h f
	arb_mul(aux, dg, h, prec);
	arb_mul(aux, aux, f, prec);
	arb_add(out, out, aux, prec);
	//g dh f
	arb_mul(aux, g, dh, prec);
	arb_mul(aux, aux, f,  prec);
	arb_add(out, out, aux, prec);
	// g h df
	arb_mul(aux, g, h, prec);
	arb_mul(aux, aux, df, prec);
	arb_add(out, out, aux, prec);
	
	arb_add(out, out, term1, prec);
	
	arb_clear(term1); arb_clear(aux); arb_clear(aux2);
	arb_clear(g); arb_clear(h); arb_clear(f); 
	arb_clear(dg); arb_clear(dh); arb_clear(df);
	arb_clear(y); arb_clear(Ry); arb_clear(dRy); arb_clear(ddRy);
	arb_clear(Axy); arb_clear(A_delta);
	
	arf_clear(A_up); arf_clear(A_down);
}

// x in params, y = inp, z = x-y. 
// dxK3_se_no_sing(x,y) = (1/4*pi/Omega) sum_{j=-1}^{m-2} dxK3_no_sing(x,z)(x, x-yj) + dxK3_no_sing(x, x+yj)
// Obs: It has the 1/4pi*Omega included
int dxK3_se_no_sing(arb_ptr out, const arb_t inp, const arb_t delta, void * params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t y;arb_t yj; arb_t zj;
	arb_init(aux); arb_init(y); arb_init(yj); arb_init(zj);
	
	arb_zero(out);
	arb_sub(y, ips->x, inp, prec);
	
	for (int j = -1; j < ips->Rp.m-1; ++j){
		arb_const_pi(aux, prec);
		arb_mul_si(aux, aux, 2*j, prec);
		arb_div_si(aux, aux, ips->Rp.m, prec);
		arb_add(yj, y, aux, prec);
		
		for (int sign = 0; sign <= 1; ++sign){
			if (sign == 1) arb_mul_si(yj, yj, -1, prec);
			arb_sub(zj, ips->x, yj, prec);
			dxK3_no_sing(aux, zj, delta, ips, prec);
			arb_add(out, out, aux, prec);
		}
	}
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // divide by 4 pi Omega 
	
	arb_clear(aux); arb_clear(y); arb_clear(zj); arb_clear(yj);
  return 0;
}


// delta *4M_R* (1-log(2m_R delta/pi)) + delta^2 M_dR*(1-2log(2m_R delta/pi)) 
int singularity_K1(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux; arb_t aux2;
	arb_init(aux); arb_init(aux2);
	
	arb_const_pi(aux, prec);
	arb_div(aux, delta, aux, prec);
	arb_mul(aux, aux, Rp->m_R, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	
	// out = delta 4M_R(1-log(2m_R delta/pi))
	arb_one(aux2);
	arb_sub(aux2, aux2, aux, prec);
	arb_mul(aux2, aux2, delta, prec);
	arb_mul(aux2, aux2, Rp->M_R, prec);
	arb_mul_si(out, aux2, 4, prec);
	
	// out += delta^2 M_dR*(1-2log(2m_R delta/pi))
	arb_mul_si(aux, aux, 2, prec);
	arb_one(aux2);
	arb_sub(aux, aux2, aux, prec);
	arb_sqr(aux2, delta, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_mul(aux, aux, Rp->M_R+1, prec);
	arb_add(out, out, aux, prec);
	
	// out = [-out, out]
	arb_neg(aux, out);
	arb_union(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
	return 0;
}

// delta *4M_dR* (1-log(2m_R delta/pi)) + delta^2 M_R*(1-2log(2m_R delta/pi)) 
// + (M_R^2 +2M_dR^2 + M_R M_ddR)*(pi+ delta)*delta/m_R
int singularity_K2(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux; arb_t aux2; 
	arb_init(aux); arb_init(aux2);
	
	//first line
	
	arb_const_pi(aux, prec);
	arb_div(aux, delta, aux, prec);
	arb_mul(aux, aux, Rp->m_R, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	
	// out = delta *4M_dR* (1-log(2m_R delta/pi))
	arb_one(aux2);
	arb_sub(aux2, aux2, aux, prec);
	arb_mul(aux2, aux2, delta, prec);
	arb_mul(aux2, aux2, Rp->M_R+1, prec);
	arb_mul_si(out, aux2, 4, prec);

	// out += delta^2 M_R*(1-2log(2m_R delta/pi)) 
	arb_mul_si(aux, aux, 2, prec);
	arb_one(aux2);
	arb_sub(aux, aux2, aux, prec);
	arb_sqr(aux2, delta, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_mul(aux, aux, Rp->M_R, prec);
	arb_add(out, out, aux, prec);
	
	// Second Line
	
	// aux = (M_R^2 +2M_dR^2 + M_R M_ddR)/m_R
	arb_sqr(aux, Rp->M_R, prec);
	arb_sqr(aux2, Rp->M_R+1, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul(aux2, Rp->M_R, Rp->M_R+2, prec);
	arb_add(aux, aux, aux2, prec);
	arb_div(aux, aux, Rp->m_R, prec);
	
	// aux *= (pi+ delta)*delta
	arb_const_pi(aux2, prec);
	arb_add(aux2, aux2, delta, prec);
	arb_mul(aux2, aux2, delta, prec);
	arb_mul(aux, aux, aux2, prec);
	//out += aux
	arb_add(out, out, aux, prec);
	
	// out = [-out, out]
	arb_neg(aux, out);
	arb_union(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2); 
	return 0;
}

// In this singularity divide by 4piOmega (needed for how we use it)
// singularity K4so = singularity K1 / 4piOmega
int singularity_K4so(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux; arb_init(aux);
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, Rp->Omega, prec);
	
	singularity_K1(out, delta, params, prec);
	arb_div(out, out, aux, prec);
	
	arb_clear(aux);
	return 0;
}

// In this singularity we divide by 4piOmega (needed for how it is used)
//singularity K3 = singularity K2/(4 pi Omega)
int singularity_K3(arb_ptr out, const arb_t delta, void* params, slong prec) {
	R_params_struct* Rp = params;
	
	arb_t aux; arb_init(aux);
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, Rp->Omega, prec);
	
	singularity_K2(out, delta, params, prec);
	arb_div(out, out, aux, prec);
	
	arb_clear(aux);
	return 0;
}

// delta*4 M_dR *(1-log(2m_R delta/pi)) + delta^2 * M_ddR(1-2log(2m_R delta/pi))
//+ delta(1/m_R)(pi M_ddR + 4M_dR)(M_R + M_dR*delta)
int singularity_dK1(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux; arb_t aux2; arb_t aux3; 
	arb_init(aux); arb_init(aux2); arb_init(aux3);
	
	//first line
	arb_const_pi(aux, prec);
	arb_div(aux, delta, aux, prec);
	arb_mul(aux, aux, Rp->m_R, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	
	// out = delta*4 M_dR *(1-log(2m_R delta/pi))
	arb_one(aux2);
	arb_sub(aux2, aux2, aux, prec);
	arb_mul(aux2, aux2, delta, prec);
	arb_mul(aux2, aux2, Rp->M_R+1, prec);
	arb_mul_si(out, aux2, 4, prec);
	
	// out += delta^2 * M_ddR(1-2log(2m_R delta/pi))
	arb_mul_si(aux, aux, 2, prec);
	arb_one(aux2);
	arb_sub(aux, aux2, aux, prec);
	arb_sqr(aux2, delta, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_mul(aux, aux, Rp->M_R+2, prec);
	arb_add(out, out, aux, prec);
	
	
	// second line
	// out += delta*(1/m_R)(pi M_ddR + 4M_dR)(M_R + M_dR*delta)
	arb_const_pi(aux, prec);
	arb_mul(aux, aux, Rp->M_R+2, prec);
	arb_mul_si(aux2, Rp->M_R+1, 4, prec);
	arb_add(aux, aux, aux2, prec);
	arb_div(aux, aux, Rp->m_R, prec);
	arb_mul(aux2, Rp->M_R+1, delta, prec);
	arb_add(aux2, aux2, Rp->M_R, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_mul(aux, aux, delta, prec);	
	arb_add(out, out, aux, prec);
	
	// out = [-out, out]
	arb_neg(aux, out);
	arb_union(out, aux, out, prec);
	
	arb_clear(aux); arb_clear(aux2); arb_clear(aux3);
	return 0;
}

// delta 4 M_ddR (1 - log(2m_R delta/pi)) + delta^2 M_dR (1-2log(2m_R delta/pi)) + 
// + delta*(1/m_R)(pi M_ddR + 4M_dR)(M_dR + M_R*delta)
// + delta*(M_R M_dddR + 3M_dR M_ddR + 2M_dR M_R) (pi + delta)/m_R
// + delta*(M_R M_ddR + 2 M_dR^2 + M_R^2) (M_ddR pi + 4 M_dR)*(pi+delta)/(2m_R^2)
// + delta*(M_R M_ddR + 2 M_dR^2 + M_R^2) (pi^2 M_ddR + M_dR delta)/m_R^2 
int singularity_dK2(arb_ptr out, const arb_t delta, void* params, slong prec){
	R_params_struct* Rp = params;
	
	arb_t aux, aux2, term1, term2;
	arb_init(aux); arb_init(aux2); arb_init(term1); arb_init(term2);
	
	//first line
	
	arb_const_pi(aux, prec);
	arb_div(aux, delta, aux, prec);
	arb_mul(aux, aux, Rp->m_R, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	
	// out = delta 4 M_ddR (1 - log(2m_R delta/pi))
	arb_one(term1);
	arb_sub(term1, term1, aux, prec);
	arb_mul(term1, term1, delta, prec);
	arb_mul(term1, term1, Rp->M_R+2, prec);
	arb_mul_si(out, term1, 4, prec);
	
	// out += delta^2 M_dR (1-2log(2m_R delta/pi))
	arb_mul_si(aux, aux, 2, prec);
	arb_one(term2);
	arb_sub(term2, term2, aux, prec);
	arb_sqr(aux, delta, prec);
	arb_mul(term2, term2, aux, prec);
	arb_mul(term2, term2, Rp->M_R+1, prec);
	arb_add(out, out, term2, prec);
	
	
	// second line
	// out += delta*(1/m_R)(pi M_ddR + 4M_dR)(M_dR + M_R*delta)
	arb_const_pi(term1, prec);
	arb_mul(term1, term1, Rp->M_R+2, prec);
	arb_mul_si(aux, Rp->M_R+1, 4, prec);
	arb_add(term1, term1, aux, prec);
	arb_div(term1, term1, Rp->m_R, prec);
	arb_mul(aux, Rp->M_R, delta, prec);
	arb_add(aux, aux, Rp->M_R+1, prec);
	arb_mul(term1, term1, aux, prec);
	arb_mul(term1, term1, delta, prec);	
	arb_add(out, out, term1, prec);
	
	
	// Third line
	// term1 = (M_R M_dddR + 3M_dR M_ddR + 2M_dR M_R)
	arb_mul(term1, Rp->M_R, Rp->M_R+3, prec);
	arb_mul(aux, Rp->M_R+1, Rp->M_R+2, prec);
	arb_mul_si(aux, aux, 3, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(aux, Rp->M_R+1, Rp->M_R, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (pi + delta)/m_R
	arb_const_pi(term2, prec);
	arb_add(term2, term2, delta, prec);
	arb_div(term2, term2, Rp->m_R, prec);
	
	// out += term1*term2*delta
	arb_mul(aux, term1, term2, prec);
	arb_mul(aux, aux, delta, prec);
	arb_add(out, out, aux, prec);
	
	
	// Fourth line

	// term1 = (M_R M_ddR + 2 M_dR^2 + M_R^2)
	arb_mul(term1, Rp->M_R, Rp->M_R+2, prec);
	arb_sqr(aux, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_sqr(aux, Rp->M_R, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (M_ddR pi + 4 M_dR)*(pi+delta)/(2m_R^2)
	arb_const_pi(term2, prec);
	arb_mul(term2, Rp->M_R+2, term2, prec);
	arb_mul_si(aux, Rp->M_R+1, 4, prec);
	arb_add(term2, term2, aux, prec);
	arb_const_pi(aux, prec);
	arb_add(aux, aux, delta, prec);
	arb_mul(term2, term2, aux, prec);
	arb_sqr(aux, Rp->m_R, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_div(term2, term2, aux, prec);
	
	// out += term1*term2*delta
	arb_mul(aux, term1, term2, prec);
	arb_mul(aux, aux, delta, prec);
	arb_add(out, out, aux, prec);
	
	// Fifth line
	// delta*(M_R M_ddR + 2 M_dR^2 + M_R^2) (pi^2 M_ddR + M_dR delta)/m_R^2 
	
	// term1 = (M_R M_ddR + 2 M_dR^2 + M_R^2)
	arb_mul(term1, Rp->M_R, Rp->M_R+2, prec);
	arb_sqr(aux, Rp->M_R+1, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_sqr(aux, Rp->M_R, prec);
	arb_add(term1, term1, aux, prec);
	
	// term2 = (pi^2 M_ddR + M_dR delta)/m_R^2
	arb_const_pi(term2, prec);
	arb_sqr(term2, term2, prec);
	arb_mul(term2, term2, Rp->M_R+2, prec);
	arb_mul(aux, Rp->M_R+1, delta, prec);
	arb_add(term2, term2, aux, prec);
	arb_sqr(aux, Rp->m_R, prec);
	arb_div(term2, term2, aux, prec);
	
	// out += term1*term2*delta
	arb_mul(aux, term1, term2, prec);
	arb_mul(aux, aux, delta, prec);
	arb_add(out, out, aux, prec);
	
	// out = [-out, out]
	arb_neg(aux, out);
	arb_union(out, aux, out, prec);
	 
	arb_clear(aux); arb_clear(aux2); arb_clear(term1); arb_clear(term2);
	return 0;
}

// In this singularity we divide by 4 pi Omega ( needed in the way we are going to use it)
// out = singularity_dK2/(4 pi Omega)
int singularity_dxK3(arb_ptr out, const arb_t delta, void* params, slong prec){
	
	singularity_dK2(out, delta, params, prec);
	
	R_params_struct* Rp = params;
	
	//divide by 4piOmega
	arb_t aux;
	arb_init(aux);
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, Rp->Omega, prec);
	arb_div(out, out, aux, prec);
	
	arb_clear(aux);
	return 0;
}

// x = inp
// K1(x)=R(x)+ (1/4piOmega)*int_delta^2pi-delta integrand_K1(x,z) dz + singularityK1(delta)
int K1(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t delta; arb_t inp_right; arb_t aux; arb_t aux2;
	arb_t max_abs; arb_t max_rel; 
	arb_init(delta); arb_init(inp_right); arb_init(aux); arb_init(aux2); 
	arb_init(max_abs);arb_init(max_rel); 
	
	arb_set_str(max_abs,"1e-1",prec); 
  arb_set_str(max_rel,"3e-5", prec);
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "1e-6", prec);
	arb_sub(inp_right, inp_right, delta, prec);
	
	if (integrate(out, delta, inp_right, ips, integrand_K1, ddz_integrand_K1, prec, max_abs, max_rel, 2, 2)) return 1;
	singularity_K1(aux, delta, &(ips->Rp), prec); 
	arb_add(out, out, aux, prec); // adding error fom singularity in integral
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // divide by 4 pi Omega
	
	arb_add(out, ips->R, out, prec);
	
	arb_clear(delta); arb_clear(inp_right); arb_clear(aux); arb_clear(aux2);
	arb_clear(max_abs);arb_clear(max_rel); 
	return 0;
	
}

// x = inp
// K2(x)= dR(x)+ (1/4piOmega)int_delta^2pi-delta integrand_K2(x,z) dz + singularityK2(delta)
int K2(arb_ptr out, const arb_t inp, void* params, slong prec){
	Integration_params_struct* ips = params;
	
	arb_t delta; arb_t inp_right; arb_t aux; arb_t aux2;
	arb_t max_abs; arb_t max_rel; 
	arb_init(delta); arb_init(inp_right); arb_init(aux); arb_init(aux2); 
	arb_init(max_abs);arb_init(max_rel); 
	
	arb_set_str(max_abs,"1e-1",prec); 
  arb_set_str(max_rel,"2.5e-4", prec);
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "3e-5", prec); 
	arb_sub(inp_right, inp_right, delta, prec);
	
	if (integrate(out, delta, inp_right, ips, integrand_K2, ddz_integrand_K2, prec, max_abs, max_rel, 2, 2)) return 1;
	singularity_K2(aux, delta, &(ips->Rp), prec); 
	arb_add(out, out, aux, prec); // adding error from singularity in integral

	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // Divide by 4 pi Omega
	
	arb_add(out, ips->R+1, out, prec);
	
	arb_clear(delta); arb_clear(inp_right); arb_clear(aux); arb_clear(aux2);
	arb_clear(max_abs);arb_clear(max_rel); 
	return 0;
	
}

// K3_so = (1/4piOmega)*int_{x-ysup -2pi*j/m}^{x-yinf-2pi*j/m} + int_{x+yinf+2pi*j/m}^{x+ysup+2pi*j/m} K3(x,x-z) dz 
int K3_so_integrate_interval(arb_ptr out, const arb_t x, const arb_t y_inf, const arb_t y_sup, const arb_t delta, void* params, slong prec){
	arb_zero(out);
	int flag_singularity;
	
	Integration_params_struct* ips = params;
					
	arb_t aux; arb_t aux2; arb_t aux_lim;
	arb_t lim_inf; arb_t lim_sup;
	arb_t pi_m; ;
	arb_t max_abs; arb_t max_rel; arb_t delta_neg;

	arb_init(aux); arb_init(aux2); arb_init(aux_lim);
	arb_init(lim_inf); arb_init(lim_sup);
	arb_init(pi_m); 
	arb_init(max_abs); arb_init(max_rel); arb_init(delta_neg);

	arb_const_pi(pi_m, prec);
	arb_div_si(pi_m, pi_m, ips->Rp.m, prec);
																	
	arb_neg(delta_neg, delta);								
	arb_set_str(max_abs, "1e-1", prec);
	arb_set_str(max_rel, "1e-4", prec);
	
	for(int j = -1; j < ips->Rp.m-1; ++j) {
		arb_mul_si(aux_lim, pi_m, 2*j, prec);
		
		// first integral
		arb_sub(lim_sup, x, y_inf, prec);
		arb_sub(lim_sup, lim_sup, aux_lim, prec);
		arb_sub(lim_inf, x, y_sup, prec);
		arb_sub(lim_inf, lim_inf, aux_lim, prec);
		
		flag_singularity = 0;
		// treat singularity: exclude domain [-delta, delta} from integration
		if (arb_lt(lim_inf, delta) and arb_gt(lim_sup, delta)){
			if (integrate(aux, delta, lim_sup, ips, K3, ddz_K3, prec, max_abs, max_rel, 2, 2)) return 1; 
			arb_add(out, out, aux, prec);
			flag_singularity = 1;
		}
		
		if (arb_lt(lim_inf, delta_neg) and arb_gt(lim_sup, delta_neg)){
			if (integrate(aux, lim_inf, delta_neg, ips, K3, ddz_K3, prec, max_abs, max_rel, 2, 2)) return 1; 
			arb_add(out, out, aux, prec);
			flag_singularity = 1;
		}
		
		if (not flag_singularity){
			if (integrate(aux, lim_inf, lim_sup, ips, K3, ddz_K3, prec, max_abs, max_rel, 2, 2)) return 1; 
			arb_add(out, out, aux, prec);
		}
		
		// second integral
		arb_add(lim_sup, x, y_sup, prec);
		arb_add(lim_sup, lim_sup, aux_lim, prec);
		arb_add(lim_inf, x, y_inf, prec);
		arb_add(lim_inf, lim_inf, aux_lim, prec);

		
		flag_singularity = 0;
		// Treat singularity: exclude domain [-delta, delta} from integration
		if (arb_lt(lim_inf, delta) and arb_gt(lim_sup, delta)){
			if (integrate(aux, delta, lim_sup, ips, K3, ddz_K3, prec, max_abs, max_rel, 2, 2)) return 1; 
			arb_add(out, out, aux, prec);
			flag_singularity = 1;
		}
		
		if (arb_lt(lim_inf, delta_neg) and arb_gt(lim_sup, delta_neg)){
			if (integrate(aux, lim_inf, delta_neg, ips, K3, ddz_K3, prec, max_abs, max_rel, 2, 2)) return 1; 
			arb_add(out, out, aux, prec);
			flag_singularity = 1;
		}
		
		if (not flag_singularity){
			if (integrate(aux, lim_inf, lim_sup, ips, K3, ddz_K3, prec, max_abs, max_rel, 2, 2)) return 1; 
			arb_add(out, out, aux, prec);
		}
	
	}
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // divide by 4 pi Omega
	
	arb_clear(aux); arb_clear(aux2); arb_clear(aux_lim);
	arb_clear(lim_inf); arb_clear(lim_sup);
	arb_clear(pi_m); 
	arb_clear(max_abs); arb_clear(max_rel); arb_clear(delta_neg);
	return 0;
}
// K4so but changing A by max(A, A_delta), A_delta = 4m_R^2 sin^2(delta/2)
// out = (1/4piOmega)*sum_{j=-1}^m-2 -log(A(x,y_j))(R'(x)sin(x-y_j) + R(x)cos(x-y_j))  y_j = y+2pi*j/m
// 	+(1/4piOmega)*sum_{j=-1}^m-2 log(A(x,-y_j))(R'(x)sin(x+y_j) + R(x)cos(x+y_j))   y_j = y+2pi*j/m
int K4_so_no_sing(arb_ptr out, const arb_t x, const arb_t y, const arb_t delta, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_set(ips->x, x);
	compute_R0(ips->R, ips->x, &(ips->Rp), prec);
	compute_dR0(ips->R+1, ips->x, &(ips->Rp), prec);
	
	arb_t Ryj; arb_t yj; arb_t Axyj; arb_t log_Axyj;
	arb_t zj; arb_t aux; arb_t term;
	arb_t A_delta;
	arb_init(Ryj); arb_init(yj);arb_init(Axyj); 
	arb_init(zj); arb_init(aux); arb_init(term);
	arb_init(A_delta);
	
	arf_t A_up; arf_t A_down; 
	arf_init(A_up); arf_init(A_down);
	
	// A_delta = 4m_R^2 sin^2(delta/2)
	arb_div_si(A_delta, delta, 2, prec);
	arb_sin(A_delta, A_delta, prec);
	arb_mul(A_delta, A_delta, ips->Rp.m_R, prec);
	arb_mul_si(A_delta, A_delta, 2, prec);
	arb_sqr(A_delta, A_delta, prec);
	
	arb_zero(out);
	
	for (int j = -1; j < ips->Rp.m-1; ++j){
		arb_const_pi(aux, prec);
		arb_mul_si(aux, aux, 2*j, prec);
		arb_div_si(aux, aux, ips->Rp.m, prec);
		arb_add(yj, y, aux, prec);
		
		
		for (int sign = 0; sign <= 1; ++sign){
			if (sign == 1) arb_mul_si(yj, yj, -1, prec);
			arb_sub(zj, x, yj, prec);
			compute_R0(Ryj, yj, &(ips->Rp), prec);
			A(Axyj, zj, ips->R, Ryj, prec);
			
			
			// treat singularity: A = max(A, lim_inf A_delta) pointwise 
			if (not arb_gt(Axyj, A_delta)){ 
				arb_get_ubound_arf(A_up, Axyj, prec);
				arb_get_lbound_arf(A_down, A_delta, prec);
				
				arf_max(A_up, A_down, A_up); // if A < lim_inf A_delta -> A = lim_inf A_delta
				arb_set_interval_arf(Axyj, A_down, A_up, prec); // if not A < lim_inf A_delta -> A = [lim_inf A_delta, lim_sup A]
			}
			
			// term = log(A(x,y_j))(R'(x)sin(x-y_j) + R(x)cos(x-y_j))
			arb_sin(term, zj, prec);
			arb_mul(term, term, ips->R+1, prec);
			arb_cos(aux, zj, prec);
			arb_mul(aux, aux, ips->R, prec);
			arb_add(term, term, aux, prec);
			arb_log(aux, Axyj, prec);
			arb_mul(term, term, aux, prec);
				
			if(sign == 0) arb_mul_si(term,term, -1, prec);
			arb_add(out, out, term, prec);
		}
	}
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec);// divide by 4 pi Omega
	
	arb_clear(Ryj); arb_clear(yj); arb_clear(Axyj); 
	arb_clear(zj); arb_clear(aux); arb_clear(term);
	arb_clear(A_delta);
	
	arf_clear(A_up); arf_clear(A_down);
	return 0;
}

// x = inp
// dR(x) + int_delta^{2pi-delta} integrand_dK1
int dK1(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t delta; arb_t inp_right; arb_t aux; arb_t aux2;
	arb_t max_abs; arb_t max_rel; 
	arb_init(delta); arb_init(inp_right); arb_init(aux); arb_init(aux2); 
	arb_init(max_abs);arb_init(max_rel); 
	
	
	arb_set(ips->x, inp);
	compute_R0(ips->R, ips->x, &(ips->Rp),prec);
	compute_dR0(ips->R+1, ips->x, &(ips->Rp),prec);
	compute_ddR0(ips->R+2, ips->x, &(ips->Rp),prec); // probably not needed
	
	arb_set_str(max_abs,"1e1",prec); 
  arb_set_str(max_rel,"2e0", prec);
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "1e-1", prec);
	arb_sub(inp_right, inp_right, delta, prec);
	
	if (integrate(out, delta, inp_right, ips, integrand_dxK1, dz_integrand_dxK1, prec, max_abs, max_rel, 2, 1)) return 1;
	singularity_dK1(aux, delta, &(ips->Rp), prec); 
	arb_add(out, out, aux, prec);// adding error from singularity in integral
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec); // divide by 4 pi Omega
	
	arb_add(out, ips->R+1, out, prec);

	arb_clear(delta); arb_clear(inp_right); arb_clear(aux); arb_clear(aux2);
	arb_clear(max_abs);arb_clear(max_rel); 
	return 0;
}

// x = inp
// ddR(x) + int_delta^{2pi-delta} integrand_dK2
int dK2(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t delta; arb_t inp_right; arb_t aux; arb_t aux2;
	arb_t max_abs; arb_t max_rel; 
	arb_init(delta); arb_init(inp_right); arb_init(aux); arb_init(aux2); 
	arb_init(max_abs);arb_init(max_rel); 
	
	
	arb_set(ips->x, inp);
	compute_R0(ips->R, ips->x, &(ips->Rp),prec);
	compute_dR0(ips->R+1, ips->x, &(ips->Rp),prec);
	compute_ddR0(ips->R+2, ips->x, &(ips->Rp),prec);
	
	arb_set_str(max_abs,"3e2",prec); 
  arb_set_str(max_rel,"5e1", prec);//1e2
  arb_const_pi(inp_right, prec);
  arb_mul_si(inp_right, inp_right, 2, prec);
	arb_set_str(delta, "2e-2", prec);//2e-2
	arb_sub(inp_right, inp_right, delta, prec);
	
	if (integrate(out, delta, inp_right, ips, integrand_dxK2, dz_integrand_dxK2, prec, max_abs, max_rel, 2, 1)) return 1;
	singularity_dK2(aux, delta, &(ips->Rp), prec); 
	arb_add(out, out, aux, prec); // adding error from singularity in integral
	
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_mul(aux, aux, ips->Rp.Omega, prec);
	arb_div(out, out, aux, prec);
	
	arb_add(out, ips->R+2, out, prec);
	

	arb_clear(delta); arb_clear(inp_right); arb_clear(aux); arb_clear(aux2);
	arb_clear(max_abs);arb_clear(max_rel); 
	return 0;
}

// x = inp is a interval
// K1(xmid) + dK1(x)*[-dx/2, dx/2]
int K1_interval(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t dK1x; 	arb_t xmid; 
	arb_init(aux); arb_init(dK1x); arb_init(xmid);
	
	if (dK1(dK1x, inp, ips, prec)) return 1;
	arb_get_mid_arb(xmid, inp);
	
	arb_set(ips->x, xmid);
	compute_R0(ips->R, ips->x, &(ips->Rp),prec);
	if (K1(out, xmid, ips, prec)) return 1;
	
	arb_sub(aux, inp, xmid, prec);
	arb_mul(aux, aux, dK1x, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(dK1x); arb_clear(xmid);
	return 0;
}

// x = inp is a interval
// K2(xmid) + dK2(x)*[-dx/2, dx/2]
int K2_interval(arb_ptr out, const arb_t inp, void* params, slong prec){
	
	Integration_params_struct* ips = params;
	
	arb_t aux; arb_t dK2x; 	arb_t xmid; 
	arb_init(aux); arb_init(dK2x); arb_init(xmid);
	
	if (dK2(dK2x, inp, ips, prec)) return 1;
	
	arb_get_mid_arb(xmid, inp);
	arb_set(ips->x, xmid);
	compute_R0(ips->R, ips->x, &(ips->Rp),prec);
	compute_dR0(ips->R+1, ips->x, &(ips->Rp),prec);
	compute_ddR0(ips->R+2, ips->x, &(ips->Rp),prec); // probably not needed
	
	if (K2(out, xmid, ips, prec)) return 1;
	
	arb_sub(aux, inp, xmid, prec);
	arb_mul(aux, aux, dK2x, prec);
	
	arb_add(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(dK2x); arb_clear(xmid);
	return 0;
}

// compute K1_interval(U[x, x+step]) until covered all interval [inp_left, inp_right]
int K1_interval_step(arb_ptr out, const arb_t inp_left, const arb_t inp_right, const arb_t step, void* params, slong prec){
	arb_t x; arb_t aux;
	arb_init(x); arb_init(aux);
	
	arb_add(x, inp_left, step, prec);
	arb_union(x, inp_left, x, prec);
	if(K1_interval(out, x, params, prec)) return 1;
	
	while (arb_lt(x, inp_right)){
		arb_add(x, x, step, prec);
		if (K1_interval(aux, x, params, prec)) return 1;
		arb_union(out, out, aux, prec);
	}
	
	arb_clear(x); arb_clear(aux);
	return 0;
}

// compute K2_interval(U[x, x+step]) until covered all interval [inp_left, inp_right]
int K2_interval_step(arb_ptr out, const arb_t inp_left, const arb_t inp_right, const arb_t step, void* params, slong prec){
	arb_t x; arb_t aux;
	arb_init(x); arb_init(aux);
	
	arb_add(x, inp_left, step, prec);
	arb_union(x, inp_left, x, prec);
	if(K2_interval(out, x, params, prec)) return 1;
	
	while (arb_lt(x, inp_right)){
		arb_add(x, x, step, prec);
		if (K2_interval(aux, x, params, prec)) return 1;
		arb_union(out, out, aux, prec);
	}
	
	arb_clear(x); arb_clear(aux);
	return 0;
}

// Computes error abs(K-KF) in grid, then adds in vertical and horizontal directions approprietly
// and multiplies by step to obtain the L^1 L^infty error in each variable 
// Grid size = Nx x Nx, then given i_start, i_end computes error in -> [i_start, i_end] x [1, Nx] (x is the first variable)
// Saves acumulated error in y: errorY(i) for i = 1, ..., Nx
// Saves acumulated error in x: errorX(i) for i = i_start, ..., i_end
// Output is to a file given by 'filename'
int integrand_error_K(void* params, void* paramsK, int Nx,  int i_start, int i_end, slong prec, string filename){
		
	Integration_params_struct* ips = params;
	K_params_struct* Kp = paramsK;

	arb_t aux; arb_t aux2; arb_t pi_m; 
  arb_t deltaK3; arb_t deltaK3_2; arb_t deltaK4; arb_t delta_dxK3; 
	arb_t step_K1; arb_t step_K2; 
	arb_init(aux); arb_init(aux2);arb_init(pi_m);  
  arb_init(deltaK3); arb_init(deltaK3_2); arb_init(deltaK4);  arb_init(delta_dxK3);
  arb_init(step_K1); arb_init(step_K2); 
	
	// parameter setup
	arb_const_pi(pi_m, prec);
	arb_div_si(pi_m, pi_m, ips->Rp.m, prec);
  arb_set_str(deltaK3, "5e-6", prec); 
  arb_set_str(deltaK3_2, "5e-5", prec); 
	arb_set_str(deltaK4, "1e-5", prec); 
	arb_set_str(delta_dxK3, "5e-2", prec);
	
	arb_set_str(step_K1, "5e-6", prec);
 	arb_set_str(step_K2, "2e-6", prec);
  	
  
	arb_t step_x; arb_t step_y; arb_t x; arb_t y; arb_t ylast; arb_t z;
	arb_t x_int; arb_t y_int; arb_t x_mid; arb_t y_mid; 
	arb_init(step_x); arb_init(step_y); arb_init(x); arb_init(y); arb_init(ylast); arb_init(z);
	arb_init(x_int); arb_init(y_int); arb_init(x_mid); arb_init(y_mid);
	
	int Ny;
	Ny = Nx; 
	
	arb_div_si(step_x, pi_m, Nx, prec);
	arb_div_si(step_y, pi_m, Ny, prec);

	int nx;
	nx = i_end-i_start;
	
	arb_ptr errorX; arb_ptr errorY;
	errorX = _arb_vec_init(nx); // usually Nx instead nx
	errorY = _arb_vec_init(Ny);
	_arb_vec_zero(errorX, nx);
	_arb_vec_zero(errorY, Ny);
	
	arb_t K3so_curr;
	arb_init(K3so_curr);
	arb_t aux_dxK3so_curr;
	arb_init(aux_dxK3so_curr);
	
	arb_t K1x; arb_t K2x; arb_t K3so_int; 
	arb_t K4xy; arb_t KFxy; arb_t Kxy;
	arb_init(K1x); arb_init(K2x); arb_init(K3so_int); 
	arb_init(K4xy); arb_init(KFxy); arb_init(Kxy);
	
	// Computing error
	// x = pi/m - i*step_x
	arb_mul_si(x, step_x, i_start, prec);
	arb_sub(x, pi_m, x, prec);
	for (int i = i_start; arb_is_nonnegative(x) and i < Nx and i < i_end; ++i){
		
		
		arb_sub(x_int, x, step_x, prec); // x_int = x_inf
		if (not arb_is_nonnegative(x_int)) arb_zero(x_int);
		
		// Compute K1, K2 in interval [x_inf, x_sup], subvdivide in smaller intervals of size step
		if (K1_interval_step(K1x, x_int, x, step_K1, ips, prec)){ //x_int is here left endpoint of interval
			cout << "K1 failed at: x = "; arb_printn(x_int, 20, 1); cout << endl;
			return 1;
		}
		if (K2_interval_step(K2x, x_int, x, step_K2, ips, prec)){// x_int here is left edpoint of interval
			cout << "K2 failed at: x = "; arb_printn(x_int, 20, 1); cout << endl;
			return 1;
		} 
		arb_union(x_int, x_int, x, prec); // x_int = [x_inf, x_sup]
		arb_get_mid_arb(x_mid, x_int);
		
		// y = pi/m - j*step_y
		arb_set(y, pi_m);
		arb_set(ylast, pi_m);
		arb_zero(K3so_curr);
		arb_zero(aux_dxK3so_curr);
		for (int j = 0; arb_is_nonnegative(y) and j < Ny; ++j){
			arb_zero(aux); 
			
			arb_sub(y_int, y, step_y, prec);
			if (not arb_is_nonnegative(y_int)) arb_zero(y_int);
			arb_union(y_int, y_int, y, prec); // y = [y_inf, y_sup]
			arb_get_mid_arb(y_mid, y_int);
		
			// COMPUTE K3
			// Compute K3so pointwise
			arb_set(ips->x, x_mid);
			compute_R0(ips->R, ips->x, &(ips->Rp), prec);
			compute_dR0(ips->R+1, ips->x, &(ips->Rp), prec);
			
			if (K3_so_integrate_interval(aux, x_mid, y_mid, ylast, deltaK3, ips, prec)) return 1;			
			if (j == 0) {
				singularity_K3(aux2, deltaK3, &(ips->Rp), prec);
				arb_add(K3so_curr, aux, aux2, prec);
			}	
			else arb_add(K3so_curr, K3so_curr, aux, prec);
			
			arb_set(ips->x, x_int);
			compute_R0(ips->R, ips->x, &(ips->Rp), prec);
			compute_dR0(ips->R+1, ips->x, &(ips->Rp), prec);
			 
			// Compute derivatives dxK3so, dyK3so
			 
			// dxK3so = K3so(x, y) - K3so(x, pi/m) + int_y^pi/m dx(K3se(x,x-z))(x,y') dy'
			arb_union(z, ylast, y_mid, prec);
			arb_sub(z, x_int, z, prec);
			dxK3_se_no_sing(aux, z, delta_dxK3, ips, prec); // dx(K3se(x,x-z))(X, [y_mid, y_last])
			arb_sub(aux2, ylast, y_mid, prec);
			arb_mul(aux, aux, aux2, prec); // aux = int_{y_mid}^{y_last} dx(K3se(x,x-z))(X,y') dy' (without singularity)
			arb_add(aux_dxK3so_curr, aux_dxK3so_curr, aux, prec); // int_{y_mid}^pi/m dx(K3se(x,x-z))(X,y') dy'
			if(j== 0) {
				singularity_dxK3(aux, delta_dxK3, &(ips->Rp), prec); // aux = singularity dxK3 (includes 4piOmega factor)
				K3_sodd_no_sing(aux2, x_int, pi_m, deltaK3_2, ips, prec);  // aux2 = K3se(x,pi/m)
				arb_sub(aux, aux, aux2, prec); 
				arb_add(aux_dxK3so_curr, aux_dxK3so_curr, aux, prec); // aux_dxK3so_curr =-K3se(x,pi/m)+  int_{y_mid}^pi/m dx(K3se(x,x-z))(X,y') dy'
			}
			K3_sodd_no_sing(aux, x_int, y_mid, deltaK3_2, ips, prec); 
			arb_add(aux, aux, aux_dxK3so_curr, prec); // dxK3so = aux = K3se(x, y_mid) + aux_dxK3so_curr
			arb_sub(aux2, x_int, x_mid, prec);
			arb_mul(aux, aux, aux2, prec); // aux = dxK3so*[-dx/2, dx/2]
						
			arb_add(K3so_int, K3so_curr, aux, prec); // K3so_int = K3so(xmid, ymid) + dxK3so(X, y_mid)*[-dx/2, dx/2]
		
			arb_set(ylast, y_mid); // save the last y
	
			// dyK3so = -K3se(x,y)
			K3_se_no_sing(aux, x_int, y_int, deltaK3_2, ips, prec); 
			arb_neg(aux, aux); // dyK3so(x_int, y_int);
			arb_sub(aux2, y_int, y_mid, prec);
			arb_mul(aux, aux, aux2, prec); // dyK3so*[-dy/2, dy/2]
			
			// Final enclosure of K3 in the the square
			arb_add(K3so_int, K3so_int, aux, prec); // K3so(X, Y) = K3so(xmid, ymid)  + dyK3(X,Y)*[-dy/2,dy/2] + dxK3(X,ymid)*[-dx/2, dx/2]
					
			// COMPUTE K4so
			K4_so_no_sing(K4xy, x_int, y_int, deltaK4, ips, prec);
			
			arb_add(Kxy, K3so_int, K4xy, prec); // Kxy = K3so + K4so
			
			// ADD K2 ( when y<x)
			if (arb_lt(y, x)) {
				arb_add(Kxy, Kxy, K2x, prec);
			}
			else if (not arb_ge(y, x)) {
				arb_zero(aux);
				arb_union(aux, aux, K2x, prec);
				arb_add(Kxy, Kxy, aux, prec); // add [0, K2]
			}

			// COMPUTE K
			arb_inv(aux, K1x, prec);
			arb_mul(Kxy, Kxy, aux, prec); // divide by K1
			
			// COMPUTE KF
			compute_KF_interval(KFxy, x_int, y_int, Kp, prec);
			
			// FINAL ERROR K-KF
			arb_sub(aux, Kxy, KFxy, prec);
			arb_abs(aux, aux);
			
			// Add error to compute the corresponding L1 norms
			arb_add(errorY+j, errorY+j, aux, prec);
			arb_add(errorX+i-i_start, errorX+i-i_start, aux, prec);
			
			// check nonnegative condition of next y
			arb_mul_si(y, step_y, j+1, prec);
			arb_sub(y, pi_m, y, prec);
		} 
	
		// check nonnegative condition of next x
		arb_mul_si(x, step_x, i+1, prec);
		arb_sub(x, pi_m, x, prec);
	}
	
	// add singularity from part of dxK3so; i.e = (K3se(x,y)-K3se(x, pi/m))*dx/2
	singularity_K3(aux, deltaK3_2, &(ips->Rp), prec);
	arb_mul(aux, aux, step_x, prec);
	// add singularity from dyK3so = -K3se(x,y)*dy/2
	singularity_K3(aux2, deltaK3_2, &(ips->Rp), prec);
	arb_mul(aux2, aux2, step_y, prec);
	arb_div_si(aux2, aux2, 2, prec);
	arb_add(aux, aux, aux2, prec);
	// add singularity from K4so
	singularity_K4so(aux2, deltaK4, &(ips->Rp), prec);
	arb_add(aux, aux, aux2, prec);
	// Divide by C_K1
	arb_set_str(aux2, "0.1", prec);
	arb_div(aux, aux, aux2, prec);
	
	// Writing error
	// Open a file to write
 	ofstream outfile(filename);

	// Save in the first Ny numbers the errorY(i)
	for (int i = 0; i < Ny; ++i){
		
		arb_mul(errorY+i, errorY+i, step_x, prec);
		if( i_start == 0) arb_add(errorY+i, errorY+i, aux, prec); 
		
		// saving 
		char *str = arb_dump_str(errorY+i); // Convert arb to string with full precision and radius
    		outfile << str << "\n"; // Write each arb interval as a string on a new line
    		flint_free(str); // Free the string memory
	}
	
	// Save in the last i_end-i_start+1 numbers the errorX(i) 
	for (int i = 0; i < nx; ++i){
		arb_mul(errorX+i, errorX+i, step_y, prec);
		arb_add(errorX+i, errorX+i, aux, prec); 
		
		// saving
		char *str = arb_dump_str(errorX+i); // Convert arb to string with full precision and radius
    		outfile << str << "\n"; // Write each arb interval as a string on a new line
    		flint_free(str); // Free the string memory
	}
	
	outfile.close();
    
	arb_clear(aux); arb_clear(aux2); arb_clear(pi_m);
  arb_clear(deltaK3); arb_clear(deltaK3_2); arb_clear(deltaK4); arb_clear(delta_dxK3);
	arb_clear(step_x); arb_clear(step_y); arb_clear(x); arb_clear(y); arb_clear(ylast); arb_clear(z);
	arb_clear(x_int); arb_clear(y_int); arb_clear(x_mid); arb_clear(y_mid);
	arb_clear(aux_dxK3so_curr); arb_clear(K3so_curr);
	arb_clear(K1x); arb_clear(K2x); arb_clear(K3so_int);
	arb_clear(K4xy); arb_clear(KFxy); arb_clear(Kxy);
	arb_clear(step_K1); arb_clear(step_K2); 
	
	_arb_vec_clear(errorX, nx); _arb_vec_clear(errorY, Ny);
	return 0;
}



==> complex_functions.h <==
// Header File
// Initializes parameters related to KF
// Contains necessary functions to compute error K-KF

#ifndef COMPLEX_FUNCTIONS_H_INCLUDED
#define COMPLEX_FUNCTIONS_H_INCLUDED

#include <string.h>
#include <vector>

#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/arb_hypgeom.h"
#include "flint/profiler.h"
#include "flint/acb_mat.h"

#include "basic_functions.h"
#include "methods.h"

using namespace std;

typedef struct {
  int Nmodes, m;
  arb_mat_t A;
} K_params_struct;

// Populates a K_params_struct with the right parameters for K0
void populate_Kernel_parameters(K_params_struct* Kp, slong prec);

// Compute KF
int compute_KF(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec);
int compute_dxKF(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec);
int compute_dyKF(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec);
int compute_KF_interval(arb_ptr out, const arb_t x, const arb_t y, void* params, slong prec);

// Auxiliary functions for the Kernels 
int M(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec);
int dzM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec);
int ddzM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec);
int dxM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec); 
int dzdxM(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec); 
int M1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec);
int M2(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, slong prec);
int ddzM1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec);
int ddzM2(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec);
int dxM1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, slong prec); 
int dzdxM1(arb_ptr out, const arb_t inp, const arb_t Rx, const arb_t dRx, const arb_t ddRx, const arb_t Ry, const arb_t dRy, const arb_t ddRy, const arb_t dddRy, slong prec); 

// Integrands for Kernels integrated to get K(x,y)
int integrand_K1(arb_ptr out, const arb_t inp, void* params, slong prec);
int integrand_K2(arb_ptr out, const arb_t inp, void* params, slong prec);
int ddz_integrand_K1(arb_ptr out, const arb_t inp, void* params, slong prec);
int ddz_integrand_K2(arb_ptr out, const arb_t inp, void* params, slong prec);
int K3(arb_ptr out, const arb_t inp, void* params, slong prec);
int ddz_K3(arb_ptr out, const arb_t inp, void* params, slong prec);

// Derivatives of integrands for K1, K2
int integrand_dxK1(arb_ptr out, const arb_t inp, void* params, slong prec);
int dz_integrand_dxK1(arb_ptr out, const arb_t inp, void* params, slong prec);
int integrand_dxK2(arb_ptr out, const arb_t inp, void* params, slong prec);
int dz_integrand_dxK2(arb_ptr out, const arb_t inp, void* params, slong prec);

// functions needed to compute dxK3, dyK3
int K3_no_sing(arb_ptr out, const arb_t inp, const arb_t delta, void* params, slong prec);
int K3_se_no_sing(arb_ptr out, const arb_t x, const arb_t y, const arb_t delta, void * params, slong prec);
int K3_sodd_no_sing(arb_ptr out, const arb_t x, const arb_t y, const arb_t delta, void * params, slong prec);
int dxK3_no_sing(arb_ptr out, const arb_t inp, const arb_t delta, void * params, slong prec); // dx K3(x,x-z)
int dxK3_se_no_sing(arb_ptr out, const arb_t inp, const arb_t delta, void * params, slong prec); // dx K3se(x,x-z)

// Singularities for integrals
int singularity_K1(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_K2(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_K4so(arb_ptr out, const arb_t delta, void* params, slong prec); 
int singularity_K3(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_dK1(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_dK2(arb_ptr out, const arb_t delta, void* params, slong prec);
int singularity_dxK3(arb_ptr out, const arb_t delta, void * params, slong prec);

// Subfunctions of the Kernel K(x,y)
int K1(arb_ptr out, const arb_t inp, void* params, slong prec);
int K2(arb_ptr out, const arb_t inp, void* params, slong prec);
int K3_so_integrate_interval(arb_ptr out, const arb_t x, const arb_t y_inf, const arb_t y_sup, void* params, slong prec); // modified K3, only integrates K3se in interval y_inf, y_sup
int K4_so_no_sing(arb_ptr out, const arb_t x, const arb_t y, const arb_t delta, void* params, slong prec);

// Derivatives of K1, K2 to control interval error of evaluating in interval
int dK1(arb_ptr out, const arb_t inp, void* params, slong prec);
int dK2(arb_ptr out, const arb_t inp, void* params, slong prec);

// Interval adapted subfunctions, inp = [x_inf, x_sup]
// Uses dK1, dK2 to get better enclosure of K1, K2 evaluated in inp
int K1_interval(arb_ptr out, const arb_t inp, void* params, slong prec);
int K2_interval(arb_ptr out, const arb_t inp, void* params, slong prec);
// Evaluate K1,K2 in smaller intervals of size 'step' until covering all interval [inp_left, inp_right]
int K1_interval_step(arb_ptr out, const arb_t inp_left, const arb_t inp_right, const arb_t step, void* params, slong prec);
int K2_interval_step(arb_ptr out, const arb_t inp_left, const arb_t inp_right, const arb_t step, void* params, slong prec);

// Computes error K(x,y)-KF(x,y) in a grid, added to correctly to get L^1 L^infty in both variables
int integrand_error_K(void* params, void* paramsK, int Nx, int i_start, int i_end, slong prec, string filename);

#endif


==> constant_checking.cc <==
// Intructions: ./constant_checking
// Output to standard output
// Proves easy Lemmas 5.3, A.1
// Runtime ~ 0 seconds

#include <vector>
#include <string.h>
#include <iostream>

#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/arb_hypgeom.h"
#include "flint/profiler.h"


using namespace std;

// I1C = sqrt(pi/m)*( (4*pi)/(m*sin(pi/(2*m))) + sqrt(2)*( pi*log(m/2) + 2) )
void compute_I1C(arb_t out, int m, slong prec){
	arb_t aux, pi;
	arb_init(aux); arb_init(pi);
	arb_const_pi(pi, prec);
	
	// out = sqrt(2)*( pi*log(m/2) + 2)
	arb_set_ui(aux, m);
	arb_div_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	arb_mul(aux, aux, pi, prec);
	arb_add_ui(aux, aux, 2, prec);
	arb_sqrt_ui(out, 2, prec);
	arb_mul(out, out, aux, prec);
	
	//out += (4*pi)/(m*sin(pi/(2*m)))
	arb_div_si(aux, pi, 2*m, prec);
	arb_sin(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_div(aux, pi, aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_add(out, out, aux, prec);
	
	// out *= sqrt(pi/m)
	arb_div_si(aux, pi, m, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul(out, out, aux, prec);

	arb_clear(aux); arb_clear(pi);
}

// I1S = 8 sqrt(pi/m)
void compute_I1S(arb_t out, int m, slong prec){
	arb_const_pi(out, prec);
	arb_div_si(out, out, m, prec);
	arb_sqrt(out, out, prec);
	arb_mul_si(out, out, 8, prec);
}

// I2C = sqrt(pi/m)*( (4*pi^2)/(m^2*sin(pi/(2*m))^2)  + (pi^2*(m-2))/m + 4*pi/m )
void compute_I2C(arb_t out, int m, slong prec){
	arb_t aux, pi;
	arb_init(aux); arb_init(pi);
	arb_const_pi(pi, prec);
	
	// out = (pi^2*(m-2))/m + 4*pi/m
	arb_sqr(aux, pi, prec);
	arb_mul_si(aux, aux, m-2, prec);
	arb_div_si(aux, aux, m, prec);
	arb_mul_si(out, pi, 4, prec);
	arb_div_si(out, out, m, prec);
	arb_add(out, out, aux, prec);
	
	// out += (2pi/(m*sin(pi/(2m))))^2
	arb_div_si(aux, pi, 2*m, prec);
	arb_sin(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_div(aux, pi, aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sqr(aux, aux, prec);
	arb_add(out, out, aux, prec);
	
	// out *= sqrt(pi/m)
	arb_div_si(aux, pi, m, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(pi);
}

// I2S = sqrt(pi/m)*( (8*pi)/(m*sin(pi/(2*m))) + 2*sqrt(2)*pi*log(m/2)+ 8*(sqrt(2)-1) )
void compute_I2S(arb_t out, int m, slong prec){
	arb_t aux, pi;
	arb_init(aux); arb_init(pi);
	
	arb_const_pi(pi, prec);
	
	// out = 2*sqrt(2)*pi*log(m/2)+ 8*(sqrt(2)-1)
	arb_set_ui(aux, m);
	arb_div_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	arb_mul(aux, aux, pi, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sqrt_ui(out, 2, prec);
	arb_mul(aux, aux, out, prec);
	arb_sub_ui(out, out, 1, prec);
	arb_mul_si(out, out, 8, prec);
	arb_add(out, out, aux, prec);
	
	// out += (8*pi)/(m*sin(pi/(2*m)))
	arb_div_si(aux, pi, 2*m, prec);
	arb_sin(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_div(aux, pi, aux, prec);
	arb_mul_si(aux, aux, 8, prec);
	arb_add(out, out, aux, prec);
	
	// out *= sqrt(pi/m)
	arb_div_si(aux, pi, m, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(pi);
}

// I3C = 4*pi/m
void compute_I3C(arb_t out, int m, slong prec){
	arb_const_pi(out, prec);
	arb_div_si(out, out, m, prec);
	arb_mul_si(out, out, 4, prec);
}

// I3S = 4
void compute_I3S(arb_t out, int m, slong prec){
	arb_set_ui(out, 4);
}

// I4C = (pi/m)^(3/2) * ( (4*pi)/(3*m*sin(pi/(2*m))) + sqrt(2)*(pi*log(m/2) + 2) )
void compute_I4C(arb_t out, int m, slong prec){
	arb_t aux, pi;
	arb_init(aux); arb_init(pi);
	
	arb_const_pi(pi, prec);
	
	// out = sqrt(2)*(pi*log(m/2) + 2)
	arb_set_ui(aux, m);
	arb_div_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	arb_mul(aux, aux, pi, prec);
	arb_add_ui(aux, aux, 2, prec);
	arb_sqrt_ui(out, 2, prec);
	arb_mul(out, out, aux, prec);
	
	
	// out += (4*pi)/(3*m*sin(pi/(2*m)))
	arb_div_si(aux, pi, 2*m, prec);
	arb_sin(aux, aux, prec);
	arb_mul_si(aux, aux, 3*m, prec);
	arb_div(aux, pi, aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_add(out, out, aux, prec);
	
	// out *= (pi/m)^(3/2)
	arb_div_si(aux, pi, m, prec);
	arb_sqrt(aux, aux, prec);
	arb_pow_ui(aux, aux, 3, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(pi);
}

// I4S = I1S
void compute_I4S(arb_t out, int m, slong prec){
	compute_I1S(out, m, prec);
}

// I5C = (pi/m)*( 2*(pi/(m*sin(pi/(2*m))))^2 + (pi^2*(m-2))/m + 4*pi/m)
void compute_I5C(arb_t out, int m, slong prec){
	arb_t aux, pi;
	arb_init(aux); arb_init(pi);
	
	arb_const_pi(pi, prec);
	
	// out = (pi^2*(m-2))/m + 4*pi/m
	arb_sqr(aux, pi, prec);
	arb_mul_si(aux, aux, m-2, prec);
	arb_div_si(aux, aux, m, prec);
	arb_div_si(out, pi, m, prec);
	arb_mul_si(out, out, 4, prec);
	arb_add(out, out, aux, prec);
	
	// out += 2*(pi/(m*sin(pi/(2*m))))^2
	arb_div_si(aux, pi, 2*m, prec);
	arb_sin(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_div(aux, pi, aux, prec);
	arb_sqr(aux, aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_add(out, out, aux, prec);
	
	// out *= pi/m
	arb_div_si(aux, pi, m, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(pi);
}

// I5S = (pi/m)*( (4*pi)/(m*sin(pi/(2*m))) + sqrt(2)*2*pi*log(m/2) + 8*(sqrt(2)-1)  )
void compute_I5S(arb_t out, int m, slong prec){
	arb_t aux, pi;
	arb_init(aux); arb_init(pi);
	
	arb_const_pi(pi, prec);
	
	// out = sqrt(2)*2*pi*log(m/2) + 8*(sqrt(2)-1)
	arb_set_ui(aux, m);
	arb_div_si(aux, aux, 2, prec);
	arb_log(aux, aux, prec);
	arb_mul(aux, aux, pi, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_sqrt_ui(out, 2, prec);
	arb_mul(aux, aux, out, prec);
	arb_sub_ui(out, out, 1, prec);
	arb_mul_si(out, out, 8, prec);
	arb_add(out, out, aux, prec);
	
	// out += (4*pi)/(m*sin(pi/(2*m)))
	arb_div_si(aux, pi, 2*m, prec);
	arb_sin(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_div(aux, pi, aux, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_add(out, out, aux, prec);
	
	// out *= pi/m
	arb_div_si(aux, pi, m, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(pi);
}


// b1 = (1/4piOmega) sqrt( 16t1 +8log^2(2M_R)(pi/2 - (sin(2t2)+2t2)/4 ) )
void compute_b1(arb_t out, const arb_t Omega, const arb_t M_R, const arb_t m_R, slong prec){
	arb_t t1, t2, aux, aux2;
	arb_init(t1); arb_init(t2); arb_init(aux); arb_init(aux2);
	
	//t1
	arb_mul_si(t1, m_R, 2, prec);
	arb_inv(t1, t1, prec);
	arb_asin(t1, t1, prec);
	arb_mul_si(t1, t1, 2, prec);
	
	//t2
	arb_sub(t2, M_R, m_R, prec);
	arb_sqr(t2, t2, prec);
	arb_one(aux);
	arb_sub(t2, aux, t2, prec);
	arb_sqrt(t2, t2, prec);
	arb_mul_si(aux, M_R, 2, prec);
	arb_div(t2, t2, aux, prec);
	arb_asin(t2, t2, prec);
	arb_mul_si(t2, t2, 2, prec);
	

	// aux = pi/2 - (sin(2t2)+2t2)/4
	arb_mul_si(aux, t2, 2, prec);
	arb_sin(aux2, aux, prec);
	arb_add(aux, aux, aux2, prec);
	arb_div_si(aux, aux, 4, prec);
	arb_const_pi(aux2, prec);
	arb_div_si(aux2, aux2, 2, prec);
	arb_sub(aux, aux2, aux, prec);
	
	
	// aux = aux2*aux
	// aux2 = 8log^2(2M_R)
	arb_mul_si(aux2, M_R, 2, prec);
	arb_log(aux2, aux2, prec);
	arb_sqr(aux2, aux2, prec);
	arb_mul_si(aux2, aux2, 8, prec);
	arb_mul(aux, aux, aux2, prec);
	
	//aux = sqrt(16t1 + aux)
	arb_mul_si(aux2, t1, 16, prec);
	arb_add(aux, aux, aux2, prec);
	arb_sqrt(aux, aux, prec);
	
	// out = b1
	arb_const_pi(aux2, prec);
	arb_mul(aux2, aux2, Omega,prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_div(out, aux, aux2, prec);
	
	arb_clear(t1); arb_clear(t2); arb_clear(aux); arb_clear(aux2);
} 

// b2 = max{ 1/(Omega*e*2^{5/2}*m_R), 
// 1/(4piOmega) log((M_R-m_R)^2+3M_R^2),
// sqrt(3)/(8piOmega) * log((M_R-m_R)^2 + 4M_R^2) }
void compute_b2(arb_t out, const arb_t Omega, const arb_t M_R, const arb_t m_R, slong prec){
	arb_t aux, aux2;
	arb_init(aux); arb_init(aux2);
	
	// first expression
	arb_const_e(aux, prec);
	arb_mul(aux, aux, Omega, prec);
	arb_mul(aux, aux, m_R, prec);
	arb_set_si(aux2, 32);
	arb_sqrt(aux2, aux2, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_inv(out, aux, prec);
	
	// second expression
	arb_sub(aux, M_R, m_R, prec);
	arb_sqr(aux, aux, prec);
	arb_sqr(aux2, M_R, prec);
	arb_mul_si(aux2, aux2, 3, prec);
	arb_add(aux, aux, aux2, prec);
	arb_log(aux, aux, prec);
	arb_const_pi(aux2, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_mul(aux2, aux2, Omega, prec);
	arb_div(aux, aux, aux2, prec);
	arb_max(out, out, aux, prec);
	
	// sqrt(3)/(8piOmega) * log((M_R-m_R)^2 + 4M_R^2)
	// third expression
	arb_sub(aux, M_R, m_R, prec);
	arb_sqr(aux, aux, prec);
	arb_sqr(aux2, M_R, prec);
	arb_mul_si(aux2, aux2, 4, prec);
	arb_add(aux, aux, aux2, prec);
	arb_log(aux, aux, prec);	
	arb_set_ui(aux2, 3);
	arb_sqrt(aux2, aux2, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_const_pi(aux2, prec);
	arb_mul(aux2, aux2, Omega, prec);
	arb_mul_si(aux2, aux2, 8, prec);
	arb_div(aux, aux, aux2, prec);
	arb_max(out, out, aux, prec);
	
	arb_clear(aux); arb_clear(aux2);
}

// CN =1/sqrt(m) [sqrt(pi) +(2^(3/2) pi b1) + (2 pi^(5/2)/m + 2m sqrt(pi))b2]
void compute_CN(arb_t out, const arb_t b1, const arb_t b2, int m, slong prec){

	arb_t term1, term2, aux;
	arb_init(term1); arb_init(term2); arb_init(aux);
	
	//term1
	arb_const_pi(term1, prec);
	arb_set_ui(aux, 8);
	arb_sqrt(aux, aux, prec);
	arb_mul(term1, term1, aux, prec);
	arb_mul(term1, term1, b1, prec);
	arb_const_pi(aux, prec); 
	arb_sqrt(aux, aux, prec);
	arb_add(term1, term1, aux, prec);
	
	//term2
	arb_const_pi(term2, prec);
	arb_pow_ui(term2, term2, 5, prec);
	arb_sqrt(term2, term2, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_div_si(term2, term2, m, prec);
	arb_const_pi(aux, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul_si(aux, aux, 2*m, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul(term2, term2, b2, prec);
	
	arb_add(out, term1, term2, prec);
	arb_sqrt_ui(aux, m, prec);
	arb_div(out, out, aux, prec);
	
	arb_clear(term1); arb_clear(term2); arb_clear(aux); 
}


// b3 = 1/Omega ( I1/(2^(7/2)sqrt(pi)m_R*sqrt(m)) + sqrt(2)/(sqrt(pi)m_R m))
void compute_b3(arb_t out, const arb_t Omega, const arb_t M_R, const arb_t m_R, const arb_t I1, int m, slong prec){
	arb_t term1, term2, aux;
	arb_init(term1); arb_init(term2); arb_init(aux);
	
	// term1
	arb_ui_pow_ui(term1, 2, 7, prec);
	arb_const_pi(aux, prec);
	arb_mul(term1, term1, aux, prec);
	arb_mul_si(term1, term1, m, prec);
	arb_sqrt(term1, term1, prec);
	arb_mul(term1, term1, m_R, prec);
	arb_div(term1, I1, term1, prec);
	
	//term2
	arb_const_pi(term2, prec);
	arb_sqrt(term2, term2, prec);
	arb_mul(term2, term2, m_R, prec);
	arb_mul_si(term2, term2, m, prec);
	arb_set_ui(aux, 2);
	arb_sqrt(aux, aux, prec);
	arb_div(term2, aux, term2, prec);
	
	arb_add(out, term1, term2, prec);
	arb_div(out, out, Omega, prec);

	arb_clear(term1); arb_clear(term2); arb_clear(aux);
}

// C_T = (b3_C + b3_S)(M_R + M_dR)(sqrt(2m) + pi*sqrt(2)/sqrt(m))
void compute_CT(arb_t out, const arb_t M_R, const arb_t M_dR, const arb_t b3_C, const arb_t b3_S, int m, slong prec){
	arb_t aux, aux2;
	arb_init(aux); arb_init(aux2);
	
	// aux = (sqrt(2m) + pi*sqrt(2/m))
	arb_set_ui(aux, 2);
	arb_div_si(aux, aux, m, prec);
	arb_sqrt(aux, aux, prec); 
	arb_const_pi(aux2, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_set_ui(aux2, 2*m);
	arb_sqrt(aux2, aux2, prec);
	arb_add(aux, aux, aux2, prec);
	
	//out = (b3_C + b3_S)(M_R + M_dR)*aux
	arb_add(aux2, M_R, M_dR, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_add(aux2, b3_C, b3_S, prec);
	arb_mul(out, aux, aux2, prec);

	arb_clear(aux); arb_clear(aux2); 
}

// b4 = 1/8*Omega * [ I2(1/sqrt(pi)+sqrt(pi)/2)/(2^(3/2)m m_R^2) 
// + I3(3*sqrt(2pi))/(m^2m_R^2) + I4 sqrt(2pi)/(m_R^2 m^(3/2)) ]
void compute_b4(arb_t out, const arb_t Omega, const arb_t m_R, const arb_t I2, const arb_t I3, const arb_t I4, int m, slong prec){
	arb_t term1, term2, term3, aux;
	arb_init(term1); arb_init(term2); arb_init(term3); arb_init(aux);

	// term1
	arb_const_pi(aux, prec);
	arb_sqrt(aux, aux, prec);
	arb_inv(term1, aux, prec);
	arb_div_si(aux, aux, 2, prec);
	arb_add(term1, term1, aux, prec);
	arb_ui_pow_ui(aux, 2, 3, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_mul(aux, aux, m_R, prec);
	arb_mul(aux, aux, m_R, prec);
	arb_div(term1, term1, aux, prec);
	arb_mul(term1, term1, I2, prec);
	
	// term2
	arb_const_pi(term2, prec);
	arb_mul_si(term2, term2, 2, prec);
	arb_sqrt(term2, term2, prec);
	arb_mul_si(term2, term2, 3, prec);
	arb_mul_si(aux, m_R, m, prec);
	arb_sqr(aux, aux, prec);
	arb_div(term2, term2, aux, prec);
	arb_mul(term2, term2, I3, prec);
	
	// term3
	arb_const_pi(term3, prec);
	arb_mul_si(term3, term3, 2, prec);
	arb_sqrt(term3, term3, prec);
	arb_ui_pow_ui(aux, m, 3, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul(aux, aux, m_R, prec);
	arb_mul(aux, aux, m_R, prec);
	arb_div(term3, term3, aux, prec);
	arb_mul(term3, term3, I4, prec);
	
	arb_add(out, term1, term2, prec);
	arb_add(out, out, term3, prec);
	arb_div(out, out, Omega, prec);
	arb_div_si(out, out, 8, prec);
	
	arb_clear(term1); arb_clear(term2); arb_clear(term3); arb_clear(aux);
}

// CE = sqrt(2m) (M_R M_ddR + M_dR^2)b4_C + sqrt(2m)(M_dR^2 + M_R^2)b4_S
void compute_CE(arb_t out, const arb_t M_R, const arb_t M_dR, const arb_t M_ddR, const arb_t b4_C, const arb_t b4_S, int m, slong prec){

	arb_t term1, term2, aux;
	arb_init(term1); arb_init(term2); arb_init(aux);
	
	// term1
	arb_mul(term1, M_R, M_ddR, prec);
	arb_sqr(aux, M_dR, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(term1, term1, b4_C, prec);
	
	//term2
	arb_sqr(term2, M_dR, prec);
	arb_sqr(aux, M_R, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul(term2, term2, b4_S, prec);
	
	arb_add(out, term1, term2, prec);
	arb_set_ui(aux, 2*m);
	arb_sqrt(aux, aux, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(term1); arb_clear(term2); arb_clear(aux);
}

// C5 = (CE+CT+CN)/C_K1
void compute_C5(arb_t out, const arb_t CN, const arb_t CT, const arb_t CE, const arb_t C_K1, slong prec){
	arb_add(out, CN, CT, prec);
	arb_add(out, out, CE, prec);
	arb_div(out, out, C_K1, prec);
}

// b5 = 1/(Omega m_R m 2^(5/2))*(1+2/sqrt(pi))
void compute_b5(arb_t out, const arb_t Omega, const arb_t m_R, int m, slong prec){
	arb_t aux;
	arb_init(aux);
	
	arb_const_pi(aux, prec);
	arb_sqrt(aux, aux, prec);
	arb_set_ui(out, 2);
	arb_div(out, out, aux, prec);
	arb_add_si(out, out, 1, prec);
	
	arb_ui_pow_ui(aux, 2, 5, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul_si(aux, aux, m, prec);
	arb_mul(aux, aux, m_R, prec);
	arb_mul(aux, aux, Omega, prec);
	arb_div(out, out, aux, prec);
	
	arb_clear(aux);
}


// CNp = 2(sqrt(2*pi)*b3_C*epsilon + b1*pi*sqrt(2)/sqrt(m)) + 2sqrt(m pi)(1+pi^2/m^2)(b5 sqrt(2m)*epsilon + b2) + sqrt(pi/m) 
void compute_CNp(arb_t out, const arb_t b1, const arb_t b2, const arb_t b3_C, const arb_t b5, const arb_t epsilon, int m, slong prec) {
    arb_t term1, term2, term3, aux1, aux2, aux3;
    arb_init(term1); arb_init(term2); arb_init(term3); 
    arb_init(aux1); arb_init(aux2); arb_init(aux3);
    
    // First term: 2(sqrt(2*pi)*b3_C*epsilon + b1*pi*sqrt(2/m))
    arb_const_pi(aux1, prec);
    arb_mul_si(aux1, aux1, 2, prec); // aux1 = 2*pi
    arb_sqrt(aux1, aux1, prec);      // aux1 = sqrt(2*pi)
    arb_mul(aux1, aux1, b3_C, prec); // aux1 = sqrt(2*pi) * b3_C
    arb_mul(aux1, aux1, epsilon, prec); // aux1 = sqrt(2*pi) * b3_C * epsilon
    
    arb_const_pi(aux2, prec);
    arb_set_si(aux3, 2);
    arb_div_si(aux3, aux3, m, prec); // aux3 = 2/m
    arb_sqrt(aux3, aux3, prec);      // aux3 = sqrt(2/m)
    arb_mul(aux2, aux2, aux3, prec); // aux2 = sqrt(2/m)*pi
    arb_mul(aux2, aux2, b1, prec);   // aux2 = sqrt(2/m)*pi * b1
    
    arb_add(term1, aux1, aux2, prec);  // term1 = sqrt(2*pi)*b3_C*epsilon + b1*pi*sqrt(2)/m
    arb_mul_si(term1, term1, 2, prec); // term1 = 2 * (sqrt(2*pi)*b3_C*epsilon + b1*pi*sqrt(2)/m)
    
    // Second term: 2sqrt(m pi)(1 + pi^2/m^2)(b5 sqrt(2m)*epsilon + b2)
    arb_const_pi(aux1, prec);
    arb_mul_si(aux1, aux1, m, prec);   // aux1 = m*pi
    arb_sqrt(aux1, aux1, prec);        // aux1 = sqrt(m*pi)
    
    arb_const_pi(aux2, prec);
    arb_div_si(aux2, aux2, m, prec);   
    arb_sqr(aux2, aux2, prec);         // aux2 = (pi/m)^2
    arb_add_ui(aux2, aux2, 1, prec);   // aux2 = 1 + pi^2/m^2
    arb_mul(aux1, aux1, aux2, prec);   // aux1 = sqrt(m*pi)(1 + pi^2/m^2)
    
    arb_set_si(aux2, 2*m);             
    arb_sqrt(aux2, aux2, prec);        // aux2 = sqrt(2*m)
    arb_mul(aux2, aux2, b5, prec);     // aux2 = b5*sqrt(2*m)
    arb_mul(aux2, aux2, epsilon, prec);// aux2 = b5*sqrt(2*m)*epsilon
    
    arb_add(aux2, aux2, b2, prec);     // aux2 = b5*sqrt(2*m)*epsilon + b2
    
    arb_mul(term2, aux1, aux2, prec);  // term2 = sqrt(m*pi)(1+pi^2/m^2)(b5*sqrt(2*m)*epsilon + b2)
    arb_mul_si(term2, term2, 2, prec); // term2 = 2*sqrt(m*pi)(1+pi^2/m^2)(b5*sqrt(2*m)*epsilon + b2)
    
    // Third term: sqrt(pi/m)
    arb_const_pi(aux1, prec);
    arb_div_si(aux1, aux1, m, prec);   // aux1 = pi/m
    arb_sqrt(term3, aux1, prec);       // term3 = sqrt(pi/m)
    
    // Combine all terms: CNp = term1 + term2 + term3
    arb_add(out, term1, term2, prec);  
    arb_add(out, out, term3, prec);    // CNp = term1 + term2 + term3
    
    arb_clear(term1); arb_clear(term2); arb_clear(term3); 
    arb_clear(aux1); arb_clear(aux2); arb_clear(aux3);
}

// CTp = 2*(b3_C + b3_S)(sqrt(2m)M_R + M_dR pi sqrt(2/m))
void compute_CTp(arb_t out, const arb_t M_R, const arb_t M_dR, const arb_t b3_C, const arb_t b3_S, int m, slong prec) {
    arb_t term1, term2, aux1, aux2, aux3;
    arb_init(term1); arb_init(term2); 
    arb_init(aux1); arb_init(aux2); arb_init(aux3);
    
    // First part: (b3_C + b3_S)
    arb_add(aux1, b3_C, b3_S, prec); // aux1 = b3_C + b3_S
    
    // Second part: sqrt(2m)M_R + M_dR*pi*sqrt(2/m)
    
    // term1 = sqrt(2m) * M_R
    arb_set_si(aux2, 2*m);           
    arb_sqrt(aux2, aux2, prec);       // aux2 = sqrt(2*m)
    arb_mul(term1, aux2, M_R, prec);  // term1 = sqrt(2*m) * M_R
    
    // term2 = M_dR * pi * sqrt(2/m)
    arb_const_pi(aux2, prec);         // aux2 = pi
    arb_set_si(aux3, 2);       				// aux3 = 2
    arb_div_si(aux3, aux3, m, prec);  // aux3 = 2/m
    arb_sqrt(aux3, aux3, prec);				// aux3 = sqrt(2/m)
    arb_mul(aux2, aux2, aux3, prec);  // aux2 = pi * sqrt(2/m)
    arb_mul(term2, aux2, M_dR, prec); // term2 = M_dR * pi * sqrt(2/m)
    
    // Combine term1 and term2: aux2 = sqrt(2m) * M_R + M_dR * pi * sqrt(2/m)
    arb_add(aux2, term1, term2, prec);
    
    // Multiply the parts: aux1 * aux2
    arb_mul(out, aux1, aux2, prec);   // out = (b3_C + b3_S) * (sqrt(2m) * M_R + M_dR * pi * sqrt(2/m))
    
    // Multiply by 2: CTp = 2 * ((b3_C + b3_S) * (sqrt(2m) * M_R + M_dR * pi * sqrt(2/m)))
    arb_mul_si(out, out, 2, prec);
    
    arb_clear(term1); arb_clear(term2);
    arb_clear(aux1); arb_clear(aux2); arb_clear(aux3);
}

// b6 = (1/Omega)((1/(2^(11/2)sqrt(pi) m m_R^2)) 
// + M_R^2/(2^(7/2) * m^(3/2) * m_R^4)) * I_5 
// + sqrt(pi) (m_R^2 + M_R^2)/(2^(5/2) m^2 m_R^4) * I_3
// + M_R/(2^(9/2) * m^(3/2) * m_R^3) * I_4
void compute_b6(arb_t out, const arb_t Omega, const arb_t M_R, const arb_t m_R, const arb_t I3, const arb_t I4,  const arb_t I5, int m, slong prec) {
    arb_t term1, term2, term3, term4, aux, aux2;
    arb_init(term1); arb_init(term2); arb_init(term3); arb_init(term4); arb_init(aux); arb_init(aux2);

    // term1 = 1 / (2^(11/2) * sqrt(pi) * m * m_R^2)
    arb_ui_pow_ui(term1, 2, 11, prec);     // term1 = 2^11
    arb_sqrt(term1, term1, prec);          // term1 = 2^(11/2)
    arb_const_pi(aux, prec);               // aux = pi
    arb_sqrt(aux, aux, prec);              // aux = sqrt(pi)
    arb_mul(term1, term1, aux, prec);      // term1 = 2^(11/2) * sqrt(pi)
    arb_mul_si(term1, term1, m, prec);     // term1 = 2^(11/2) * sqrt(pi) * m
    arb_pow_ui(aux, m_R, 2, prec);         // aux = m_R^2
    arb_mul(term1, term1, aux, prec);      // term1 = 2^(11/2) * sqrt(pi) * m * m_R^2
    arb_inv(term1, term1, prec);           // term1 = 1/(2^(11/2) * sqrt(pi) * m * m_R^2)

    // term2 = M_R^2 / (2^(7/2) * m^(3/2) * m_R^4)
    arb_ui_pow_ui(term2, 2, 7, prec);      // term2 = 2^7
    arb_sqrt(term2, term2, prec);          // term2 = 2^(7/2)
    arb_ui_pow_ui(aux, m, 3, prec);        // aux = m^(3)
    arb_sqrt(aux, aux, prec);              // aux = m^(3/2)
    arb_mul(term2, term2, aux, prec);      // term2 = 2^(7/2) * m^(3/2)
    arb_pow_ui(aux, m_R, 4, prec);         // aux = m_R^4
    arb_mul(term2, term2, aux, prec);      // term2 = 2^(7/2) * m^(3/2) * m_R^4
    arb_sqr(aux, M_R, prec);               // aux = M_R^2
    arb_div(term2,  aux, term2, prec);     // term2 = M_R^2 / (2^(7/2) * m^(3/2) * m_R^4)

    // Now we combine the first two terms, both multiplying I_5^alpha
    arb_add(term1, term1, term2, prec);    // term1 += term2
    arb_mul(term1, term1, I5, prec); 			 // term1 = (term1 + term2) * I_5

    // term3 = sqrt(pi) * (m_R^2 + M_R^2) / (2^(5/2) * m^2 * m_R^4) * I_3^α(m)
    arb_ui_pow_ui(term3, 2, 5, prec);      // term3 = 2^5
    arb_sqrt(term3, term3, prec);          // term3 = 2^(5/2)
    arb_mul_si(term3, term3, m*m, prec);   // term3 = 2^(5/2) * m^2
    arb_pow_ui(aux, m_R, 4, prec);         // aux = m_R^4
    arb_mul(term3, term3, aux, prec);      // term3 = 2^(5/2) * m^2 * m_R^4
    arb_const_pi(aux, prec);               // aux = pi
    arb_sqrt(aux, aux, prec);              // aux = sqrt(pi)
    arb_div(term3, aux, term3, prec);      // term3 = sqrt(pi) / (2^(5/2) * m^2 * m_R^4)
    arb_sqr(aux, m_R, prec);               // aux = m_R^2
    arb_sqr(aux2, M_R, prec);              // aux2 = M_R^2
    arb_add(aux, aux, aux2, prec);         // aux = m_R^2 + M_R^2
    arb_mul(term3, term3, aux, prec);      // term3 *= (m_R^2 + M_R^2)
    arb_mul(term3, term3, I3, prec); // term3 *= I_3

    // term4 = M_R / (2^(9/2) * m^(3/2) * m_R^3) * I_4
    arb_ui_pow_ui(term4, 2, 9, prec);      // term4 = 2^9
    arb_sqrt(term4, term4, prec);          // term4 = 2^(9/2)
    arb_ui_pow_ui(aux, m, 3, prec);        // aux = m^3
    arb_sqrt(aux, aux, prec);              // aux = m^(3/2)
    arb_mul(term4, term4, aux, prec);      // term4 = 2^(9/2) * m^(3/2)
    arb_pow_ui(aux, m_R, 3, prec);         // aux = m_R^3
    arb_mul(term4, term4, aux, prec);      // term4 = 2^(9/2) * m^(3/2) * m_R^3
    arb_div(term4, I4, term4, prec); // term4 = I_4^alpha(m)/term4
    arb_mul(term4, term4, M_R, prec);      // term4 *= M_R

    // b6 = term1 + term3 + term4
    arb_add(out, term1, term3, prec);      // out = term1 + term3
    arb_add(out, out, term4, prec);        // out = term1 + term3 + term4
    arb_div(out, out, Omega, prec); 			 // out = out/Omega

    // Clear memory
    arb_clear(term1); arb_clear(term2); arb_clear(term3); arb_clear(term4); 
    arb_clear(aux); arb_clear(aux2);
}

// CE = sqrt(2m) (M_R M_ddR + M_dR^2)b6_C + sqrt(2m)(M_dR^2 + M_R^2)b6_S
void compute_CEp(arb_t out, const arb_t M_R, const arb_t M_dR, const arb_t M_ddR, const arb_t b6_C, const arb_t b6_S, int m, slong prec){

	arb_t term1, term2, aux;
	arb_init(term1); arb_init(term2); arb_init(aux);
	
	// term1
	arb_mul(term1, M_R, M_ddR, prec);
	arb_sqr(aux, M_dR, prec);
	arb_add(term1, term1, aux, prec);
	arb_mul(term1, term1, b6_C, prec);
	
	//term2
	arb_sqr(term2, M_dR, prec);
	arb_sqr(aux, M_R, prec);
	arb_add(term2, term2, aux, prec);
	arb_mul(term2, term2, b6_S, prec);
	
	arb_add(out, term1, term2, prec);
	arb_set_ui(aux, 2*m);
	arb_sqrt(aux, aux, prec);
	arb_mul(out, out, aux, prec);
	
	arb_clear(term1); arb_clear(term2); arb_clear(aux);
}


// C6 = 2(CEp+CTp+CNp)/C_K1
void compute_C6(arb_t out, const arb_t CNp, const arb_t CTp, const arb_t CEp, const arb_t C_K1, slong prec){
	arb_add(out, CNp, CTp, prec);
	arb_add(out, out, CEp, prec);
	arb_div(out, out, C_K1, prec);
	arb_mul_si(out, out, 2, prec);
}


// C_TildeK1 = C_K1 - epsilon( b1*pi/sqrt(m) + b2*2*sqrt(m*pi) + sqrt(pi/m) + b3_C sqrt(2m) M_R  + [(sqrt(pi) + 2)/(Omega 4 m_R sqrt(m pi)) ](2piM_dR + epsilon 2 sqrt(pi m)) )
void compute_C_TildeK1(arb_t out, const arb_t Omega, const arb_t M_R, const arb_t M_dR, const arb_t m_R, const arb_t b1, const arb_t b2, const arb_t b3_C, const arb_t C_K1, const arb_t epsilon, int m, slong prec){
	arb_t term1, term2, aux, aux2;
	arb_init(term1); arb_init(term2); arb_init(aux); arb_init(aux2);
	
	// term1 = b1*pi/sqrt(m) + b2*2*sqrt(m*pi) + sqrt(pi/m) + b3_C sqrt(2m) M_R
	arb_const_pi(aux, prec);
	arb_mul(term1, aux, b1, prec);
	arb_set_ui(aux, m);
	arb_sqrt(aux, aux, prec);
	arb_div(term1, term1, aux, prec); // term1 = b1*pi/sqrt(m)
	arb_const_pi(aux,prec);
	arb_mul_si(aux, aux, m, prec);
	arb_sqrt(aux, aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(aux, aux, b2, prec);
	arb_add(term1, term1, aux, prec); // term1 += b2*2*sqrt(pi m)
	arb_const_pi(aux, prec);
	arb_div_si(aux, aux, m, prec);
	arb_sqrt(aux, aux, prec);
	arb_add(term1, term1, aux, prec); // term1 += sqrt(pi/m)
	arb_set_ui(aux, 2*m);
	arb_sqrt(aux, aux, prec);
	arb_mul(aux, aux, M_R, prec);
	arb_mul(aux, aux, b3_C, prec);
	arb_add(term1, term1, aux, prec); // term1 += b3_C sqrt(2m) M_R
	
	
	// term2 = [(sqrt(pi) + 2)/(Omega 4 m_R sqrt(m pi)) ](2piM_dR + epsilon 2 sqrt(pi m))
	arb_const_pi(aux, prec);
	arb_sqrt(aux, aux, prec);
	arb_add_si(term2, aux, 2, prec); // term2 = sqrt(pi)+2
	arb_mul(aux, Omega, m_R, prec);
	arb_mul_si(aux, aux, 4, prec);
	arb_const_pi(aux2,prec);
	arb_mul_si(aux2, aux2, m,prec);
	arb_sqrt(aux2, aux2, prec);
	arb_mul(aux, aux, aux2, prec);
	arb_div(term2, term2, aux, prec); // term2 = (sqrt(pi) + 2)/(Omega 4 m_R sqrt(m pi))
	arb_const_pi(aux, prec);
	arb_mul_si(aux, aux, 2, prec);
	arb_mul(aux, aux, M_dR, prec);
	arb_const_pi(aux2, prec);
	arb_mul_si(aux2, aux2, m, prec);
	arb_sqrt(aux2, aux2, prec);
	arb_mul_si(aux2, aux2, 2, prec);
	arb_mul(aux2, aux2, epsilon, prec);
	arb_add(aux, aux, aux2, prec);
	arb_mul(term2, term2, aux, prec); // term2 *= (2piM_dR + epsilon 2 sqrt(pi m))
	
	
	// out = C_K1 - epsilon*(term1+term2)
	arb_add(out, term1, term2, prec);
	arb_mul(out, out, epsilon, prec);
	arb_sub(out, C_K1, out, prec);

	arb_clear(term1); arb_clear(term2); arb_init(aux); arb_init(aux2);
}


int main(){
	
	arb_t Omega, M_R, M_dR, M_ddR, m_R;
	arb_init(Omega); arb_init(M_R); arb_init(M_dR); arb_init(M_ddR); arb_init(m_R);
	
	arb_t I1_C, I1_S, I2_C, I2_S, I3_C, I3_S, I4_C, I4_S, I5_C, I5_S;
	arb_init(I1_C); arb_init(I2_C); arb_init(I3_C); arb_init(I4_C); arb_init(I5_C);
	arb_init(I1_S); arb_init(I2_S); arb_init(I3_S); arb_init(I4_S); arb_init(I5_S);
	
	arb_t C_K1, epsilon;
	arb_init(C_K1); arb_init(epsilon);	
	
	slong prec = 100;
	
	// define predefined constants
	arb_set_str(Omega, "1537", prec);
	arb_div_si(Omega, Omega, 3750, prec);
	arb_set_str(M_R, "1.0925", prec);
	arb_set_str(M_dR, "0.52", prec);
	arb_set_str(M_ddR, "8.7", prec);
	arb_set_str(m_R, "0.9415", prec);
	int m=6;
	arb_set_str(C_K1, "0.1", prec);
	arb_set_str(epsilon, "2e-5", prec);

	// Compute Integral bounds constants
	compute_I1C(I1_C, m, prec);
	compute_I1S(I1_S, m, prec);
	compute_I2C(I2_C, m, prec);
	compute_I2S(I2_S, m, prec);
	compute_I3C(I3_C, m, prec);
	compute_I3S(I3_S, m, prec);
	compute_I4C(I4_C, m, prec);
	compute_I4S(I4_S, m, prec);
	compute_I5C(I5_C, m, prec);
	compute_I5S(I5_S, m, prec);	
	
	
	arb_t b1, b2, b3_C, b3_S, b4_C, b4_S, b5, b6_C, b6_S;
	arb_t CN, CT, CE, CNp, CTp, CEp; 
	arb_t C5, C6;
	arb_init(b1); arb_init(b2); arb_init(b3_C); arb_init(b3_S); arb_init(b4_C); arb_init(b4_S); arb_init(b5); arb_init(b6_C); arb_init(b6_S);
	arb_init(CN); arb_init(CT); arb_init(CE); arb_init(CNp); arb_init(CTp); arb_init(CEp);
	arb_init(C5); arb_init(C6);
	
	// compute needed constants
	compute_b1(b1, Omega, M_R, m_R, prec);
	compute_b2(b2, Omega, M_R, m_R, prec);	
	compute_CN(CN, b1, b2, m, prec);
	compute_b3(b3_C, Omega, M_R, m_R, I1_C, m, prec); 
	compute_b3(b3_S, Omega, M_R, m_R, I1_S, m, prec); 
	compute_CT(CT, b3_C, b3_S, M_R, M_dR, m, prec);
	compute_b4(b4_C, Omega, m_R, I2_C, I3_C, I4_C, m, prec); 
	compute_b4(b4_S, Omega, m_R, I2_S, I3_S, I4_S, m, prec); 
	compute_CE(CE, M_R, M_dR, M_ddR, b4_C, b4_S, m, prec);
	compute_C5(C5, CN, CT, CE, C_K1, prec);
	compute_b5(b5, Omega, m_R, m, prec);
	compute_CNp(CNp, b1, b2, b3_C, b5, epsilon, m, prec);
	compute_CTp(CTp, M_R, M_dR, b3_C, b3_S, m, prec);
	compute_b6(b6_C, Omega, M_R, m_R, I3_C, I4_C,  I5_C, m, prec);
	compute_b6(b6_S, Omega, M_R, m_R, I3_S, I4_S,  I5_S, m, prec);
	compute_CEp(CEp, M_R, M_dR, M_ddR, b6_C, b6_S, m, prec);	
	compute_C6(C6, CNp, CTp, CEp, C_K1, prec);
	
	
	// Prove the bounds for C5, C6
	arb_t low_bound_C5, high_bound_C5, high_bound_C6;
	arb_init(low_bound_C5); arb_init(high_bound_C5); arb_init(high_bound_C6);
	
	arb_set_ui(low_bound_C5, 575);
	arb_set_ui(high_bound_C5, 580);
	arb_set_ui(high_bound_C6, 780);
	
	if ( arb_gt(C5, low_bound_C5) and arb_lt(C5, high_bound_C5) and arb_lt(C6, high_bound_C6)){
		cout << "Lemma_A.1: PASSED" << endl;
	}
	else cout << "Lemma_A1: FAILED" << endl;
	
	
	// Proof that C_TildeK1 positive
	arb_t C_TildeK1;
	arb_init(C_TildeK1);
	compute_C_TildeK1(C_TildeK1, Omega, M_R,  M_dR, m_R,  b1, b2,  b3_C, C_K1,  epsilon, m, prec);
	
	if (arb_is_positive(C_TildeK1)){
		cout << "Lemma_5.3: PASSED" << endl;
	}
	else cout << "Lemma_5.3: FAILED" << endl;
	
	
	
	arb_clear(M_R); arb_clear(M_dR); arb_clear(M_ddR); arb_clear(m_R); arb_clear(Omega); 
	arb_clear(I1_C); arb_clear(I2_C); arb_clear(I3_C); arb_clear(I4_C); arb_clear(I5_C);
	arb_clear(I1_S); arb_clear(I2_S); arb_clear(I3_S); arb_clear(I4_S); arb_clear(I5_S);
	arb_clear(C_K1); arb_clear(epsilon);
	arb_clear(b1); arb_clear(b2); arb_clear(b3_C); arb_clear(b3_S); arb_clear(b4_C); arb_clear(b4_S); arb_clear(b5); arb_clear(b6_C); arb_clear(b6_S);
	arb_clear(CN); arb_clear(CT); arb_clear(CE); arb_clear(CNp); arb_clear(CTp); arb_clear(CEp);
	arb_clear(C5); arb_clear(C6);
	arb_clear(low_bound_C5); arb_clear(high_bound_C5); arb_clear(high_bound_C6);
	arb_clear(C_TildeK1);
	return 0;
}


==> fast_lemmas.cc <==
// Instructions: ./fast_lemmas
// Output to standard output
// Proof of Lemmas 2.2, 2.3, 2.4, 2.5, 2.6, 3.4
// Checks:
// 1st: bounds on R and derivatives
// 2nd: convexity condition
// 3rd: bound matrix norm of (I+A)^{-1}
// Runtime ~ 3 seconds

#include <iostream>
#include <string>
#include <fstream>
#include <ctime>
#include <time.h>

#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_mat.h"
#include "flint/acb_hypgeom.h"
#include "flint/profiler.h"

#include "basic_functions.h"
#include "methods.h"
#include "matrix_utils.h"

using namespace std;


int main(){
	slong prec;
	prec = 100;
	
	arb_t inp_left; arb_t inp_right;
	arb_t step; 
	arb_init(inp_left); arb_init(inp_right);
	arb_init(step); 
	
	arb_zero(inp_left);
	arb_const_pi(inp_right, prec);
	arb_div_si(inp_right, inp_right, 6, prec);
	arb_set_str(step, "1e-3", prec);
	
	R_params_struct Rp;
	populate_parameters(&Rp, prec);
	
	int bound_failed;
	// Bounds on R and its derivatives 
	bound_failed = 0;
	if(bound_function(inp_left, inp_right, &Rp, compute_R0, step, Rp.M_R, prec, 0)) bound_failed = 1;
	if(bound_function(inp_left, inp_right, &Rp, compute_R0, step, Rp.m_R, prec, 1)) bound_failed = 1;
	if (not bound_failed) cout << "Lemma_2.2: PASSED" << endl;
	else cout << "Lemma_2.2: FAILED" << endl;
	
	bound_failed = 0;
	if(bound_function(inp_left, inp_right, &Rp, compute_dR0, step, Rp.M_R+1, prec, 0)) bound_failed = 1;
	if (not bound_failed) cout << "Lemma_2.4: PASSED" << endl;
	else cout << "Lemma_2.4: FAILED" << endl;
	
	bound_failed = 0;
	if(bound_function(inp_left, inp_right, &Rp, compute_ddR0, step, Rp.M_R+2, prec, 0)) bound_failed = 1;
	if (not bound_failed) cout << "Lemma_2.5: PASSED" << endl;
	else cout << "Lemma_2.5: FAILED" << endl;
	
	bound_failed = 0;
	if(bound_function(inp_left, inp_right, &Rp, compute_dddR0, step, Rp.M_R+3, prec, 0)) bound_failed = 1;
	if(bound_function(inp_left, inp_right, &Rp, compute_ddddR0, step, Rp.M_R+4, prec, 0)) bound_failed = 1;
	if (not bound_failed) cout << "Lemma_2.6: PASSED" << endl;
	else cout << "Lemma_2.6: FAILED" << endl;
	
	arb_clear(inp_left); arb_clear(inp_right);
	arb_clear(step);
	
	
	// Check Convexity condition: R0(pi/m) + epsilon*sqrt(pi/m) < R0(0)*cos(pi/m)
	arb_t LHS, RHS, pi_m, epsilon, aux;
	arb_init(LHS); arb_init(RHS); 
	arb_init(pi_m); arb_init(epsilon); arb_init(aux);
	
	arb_set_str(epsilon, "2e-5", prec);
	arb_const_pi(pi_m, prec);
	arb_div_si(pi_m, pi_m, Rp.m, prec);
	
	compute_R0(LHS, pi_m, &Rp, prec);
	arb_sqrt(aux, pi_m, prec);
	arb_mul(aux, aux, epsilon, prec);
	arb_add(LHS, LHS, aux, prec);
	
	arb_zero(aux);
	compute_R0(RHS, aux, &Rp, prec);
	arb_cos(aux, pi_m, prec);
	arb_mul(RHS, RHS, aux, prec);
	
	if (arb_lt(LHS, RHS)) cout << "Lemma_2.3: PASSED" << endl;
	else cout << "Lemma_2.3: FAILED" << endl;
	
	arb_clear(LHS); arb_clear(RHS);
	arb_clear(pi_m); arb_clear(epsilon);
	
	
	// Bound L2-matrix norm of (I+A)^{-1}
	// Check matrix inverse norm: C2>1/sqrt(lambda_min((1+A)*(I+A)^t))
	int N = 201;
	
	arb_t lambda_min, C2;
	
	arb_mat_t A; arb_mat_t D;
	arb_mat_t B; arb_mat_t Bt;
	
	arb_init(lambda_min); arb_init(C2);
	
  arb_mat_init(A,N,N); arb_mat_init(D,N,N);
  arb_mat_init(B,N,N); arb_mat_init(Bt,N,N);
	
	int flag = 0;
	
  // Read the matrix from file
	ifstream ifs; ifs.open("A.txt");
	for (int i = 0; i < N; i++){
  		for (int j = 0; j < N; j++){
    			string s;
    			ifs >> s;
    			const char* str = s.c_str();
    			arb_set_str(arb_mat_entry(A,i,j),str,prec);
  		}
	}
	ifs.close();

	// setting B = I + A
	arb_mat_set(B, A);
	arb_t one; arb_init(one);
	arb_one(one);
	for( int i = 0; i < N; ++i) {
	  arb_add(arb_mat_entry(B,i,i), arb_mat_entry(B,i,i), one, prec);
	}
	arb_clear(one);
	
	// Compute D = B*B^t
  arb_mat_transpose(Bt,B);
  arb_mat_mul(D, B, Bt, prec);
  
	
	// Computes minimum of spectrum
	compute_numerical_abscissa_bound_fast(lambda_min, D, N, prec, flag);
	
	arb_set_str(C2, "8.8", prec);
	arb_sqrt(aux, lambda_min, prec);
	arb_inv(aux, aux, prec);
	
	if (arb_gt(C2, aux)) cout << "Lemma_3.4: PASSED" << endl;
	else cout << "Lemma_3.4: FAILED" << endl;
	
	arb_clear(lambda_min); arb_clear(C2);
	arb_mat_clear(A); arb_mat_clear(D); arb_mat_clear(B); arb_mat_clear(Bt);
		
	arb_clear(aux);
	return 0;
}


==> matrix_utils.cc <==
// Implementation file.
// Contains utilities for matricial functions

#include "matrix_utils.h"

using namespace std;


// Returns B = 1/2*(A+A^t), the symmetric part of A.
void symmetric_part_matrix(arb_mat_t B, const arb_mat_t A, slong prec, int& flag){
  arb_mat_transpose(B,A);
  arb_mat_add(B,B,A,prec);
  arb_mat_scalar_div_si(B,B,2,prec);
  return;
}


// Computes a nonrigorous approximation of the eigenvalues of A
// and stores the eigenvalues in E and the eigenvectors in R
// The function calls LAPACK. Fast, though no numerical control.
// We assume A is symmetric.
void compute_approximate_eigenvalues_matrix(arb_mat_t A, arb_ptr E, arb_mat_t R, slong N, slong prec, int& flag){

  int SIZE = N;
  char JOBZ = 'V';
  char UPLO = 'U';
  vector<double> AD(SIZE*SIZE, 0); // sq mat with 0's
  vector<double> WORK(50*SIZE, 0); // hardcoded the factor 50
  
  arf_t A_center; arf_init(A_center);
  char* A_center_string;
  double A_center_double;
  // Fill AD.
  cout.setf(ios::fixed); cout.precision(15);
  for (int i = 0; i < SIZE; i++){
    for (int j = 0; j < SIZE; j++){
      //A_center_string = arf_get_str(arb_midref(arb_mat_entry(A,i,j)), 20);
      A_center_string = arb_get_str(arb_mat_entry(A,i,j), 20, ARB_STR_NO_RADIUS);
      sscanf(A_center_string, "%lf", &A_center_double);
      AD[SIZE*i+j] = A_center_double;
    }
  }
  int LDA = SIZE;
  vector<double> W(SIZE, 0);
  int LWORK = 50*SIZE;
  int INFO;
  dsyev_(&JOBZ, &UPLO, &SIZE, &*AD.begin(), &LDA, &*W.begin(), &*WORK.begin(), &LWORK, &INFO);
  for (int i = 0; i < SIZE; i++){ 
    arb_set_d(E+i, W[i]);
  }
  for (int i = 0; i < SIZE; i++){
    for (int j = 0; j < SIZE; j++){
      // result is returned sorted by columns, we transpose
      arb_set_d(arb_mat_entry(R,i,j), AD[j*SIZE+i]);
    }
  }
  
  arf_clear(A_center);
  return;
}

// Computes a bound on the value of s from Lemma 2.4 of the paper:
// Any three eigenvalues do not determine a triangle, Gomez-Serrano -- Orriols
// Journal of Differential Equations, 275, 920-938 (2021).
// The matrix R contains the (right) eigenvectors. We assume R to be real-valued.
void compute_s_Lemma_GSO(arb_t s, const arb_mat_t R, slong N, slong prec, int& flag){
  arb_mat_t Rt, RRt;

  arb_mat_init(Rt, N, N);
  arb_mat_init(RRt, N, N);
  arb_zero(s);
  
  arb_mat_transpose(Rt,R);
  arb_mat_mul(RRt,R,Rt,prec);
  for (int i = 0; i < N; i++){
    arb_sub_si(arb_mat_entry(RRt,i,i),arb_mat_entry(RRt,i,i),1,prec);
  }
  for (int i = 0; i < N; i++){
    for (int j = 0; j < N; j++){
      arb_abs(arb_mat_entry(RRt,i,j),arb_mat_entry(RRt,i,j));
      arb_max(s,s,arb_mat_entry(RRt,i,j),prec);
    }
  }
  
  arb_mat_clear(Rt);
  arb_mat_clear(RRt);
  return;
}

// Computes the Gershgorin eigenvalue bound for a matrix
// The spectrum is located in the union of the intervals returned by v.
void compute_Gershgorin_bound(arb_ptr v, arb_mat_t A, slong N, slong prec, int& flag){
  arb_t pm_one;
  arb_t curr, curr_row;
  arb_init(pm_one);
  arb_init(curr); arb_init(curr_row);
  
  arb_zero_pm_one(pm_one);
  
    
  for (int i = 0; i < N; i++){
    arb_zero(curr_row);
    for (int j = 0; j < N; j++){
      if (j == i) continue;
      arb_mul(curr,arb_mat_entry(A,i,j),pm_one,prec);
      arb_add(curr_row,curr_row,curr,prec);
    }
    arb_add(v+i,curr_row,arb_mat_entry(A,i,i),prec);
  }
  
  arb_clear(pm_one);
  arb_clear(curr); arb_clear(curr_row);
  return;
}

// Computes a lower bound on the spectrum of A for a given almost orthonormal basis given by E.
// We assume the spectrum lies on [0,inf) and is real.
// The proof uses the bounds from the Gomez-Serrano -- Orriols paper.
void compute_bound_from_approximate_eigenvectors(arb_t res, const arb_mat_t A, const arb_mat_t E, slong N, slong prec, int& flag){
  arb_mat_t AE;
  arb_ptr AENorm = _arb_vec_init(N);
  arb_ptr eigbounds = _arb_vec_init(N);
  arb_t curr, curr2;
  arb_t Frob;
  arb_t s;
  arb_t pm_one;
  
  arb_mat_init(AE, N, N);
  arb_init(curr);
  arb_init(curr2);
  arb_init(Frob);
  arb_init(s);
  arb_init(pm_one);
  
  arb_mat_frobenius_norm(Frob, A, prec);
  compute_s_Lemma_GSO(s, E, N, prec, flag);
    
  // We check 8Ns < 1
  arb_mul_si(curr,s,8*N,prec);
  arb_sub_si(curr,curr,1,prec);
  if (!arb_is_negative(curr)){
    cout << "s not small enough to ensure bounds" << endl;
    assert(false);
  }
  
  arb_zero_pm_one(pm_one);
  
  arb_mat_mul(AE,A,E,prec);
  for (int i = 0; i < N; i++){
    for (int j = 0; j < N; j++){
      arb_sqr(curr,arb_mat_entry(AE,i,j),prec);
      arb_add(AENorm+j,AENorm+j,curr,prec);  
    }
  }
  for (int i = 0; i < N; i++){
    arb_nonnegative_part(AENorm+i, AENorm+i);
    if (!arb_is_nonnegative(AENorm+i)){
      cout << "i = " << i << endl;
      cout << "AENorm failing" << endl;
      cout << "AENorm = "; arb_printd(AENorm+i,20);
      cout << endl;
      assert(false);
    }
    arb_sqrt(AENorm+i,AENorm+i,prec);
  }
  arb_mat_transpose(AE,AE);
  arb_mat_mul(AE,AE,E,prec);
  
  
  for (int i = 0; i < N; i++){
    for (int j = 0; j < N; j++){
      arb_add(curr,AENorm+i,AENorm+j,prec);
      arb_mul_si(curr2,s,3,prec);
      arb_sqrt(curr2,curr2,prec);
      if (!arb_is_nonnegative(curr2)){
        cout << "sqrt failing" << endl;
        assert(false);
      }
      arb_mul(curr,curr,curr2,prec);
      arb_mul_si(curr2,Frob,4,prec);
      arb_mul(curr2,curr2,s,prec);
      arb_add(curr,curr,curr2,prec);
      arb_mul(curr,curr,pm_one,prec);
      arb_add(arb_mat_entry(AE,i,j),arb_mat_entry(AE,i,j),curr,prec);
    }
  }
  
  compute_Gershgorin_bound(eigbounds, AE, N, prec, flag);
  compute_min(res, eigbounds, N, prec, flag);
  
  arb_mat_clear(AE);
  _arb_vec_clear(AENorm, N);
  _arb_vec_clear(eigbounds, N);
  arb_clear(curr);
  arb_clear(curr2);
  arb_clear(Frob);
  arb_clear(s);
  arb_clear(pm_one);
  return;
}

// Computes the smallest element of v
void compute_min(arb_t res, arb_ptr v, slong N, slong prec, int& flag){
  arb_set(res,v);
  for (int i = 1; i < N; i++){
    arb_min(res,res,v+i,prec);
  }  
  return;
}

// Computes a lower bound on \omega(A) = \min Re(\sigma(1/2*(A+A*))),
// where A* is the conjugate transpose of A
void compute_numerical_abscissa_bound_fast(arb_t res, const arb_mat_t A, slong N, slong prec, int& flag){

  arb_mat_t B, R;
  arb_ptr E = _arb_vec_init(N);
  arb_t aux;
  arf_t curr;
  
  arb_mat_init(B, N, N);
  arb_mat_init(R, N, N);
  arb_init(aux);
  arf_init(curr);
  
  symmetric_part_matrix(B, A, prec, flag);
  
  compute_approximate_eigenvalues_matrix(B, E, R, N, prec, flag);
  compute_bound_from_approximate_eigenvectors(res, B, R, N, prec, flag);
  
  arb_mat_clear(B);
  _arb_vec_clear(E, N);
  arb_clear(aux);
  arf_clear(curr);
  return;
}




==> matrix_utils.h <==
// Header file.
// Contains utilities for matricial functions
#ifndef MATRIX_UTILS_H_INCLUDED
#define MATRIX_UTILS_H_INCLUDED

#include <iostream>
#include <string>
#include <vector>
#include <cassert>

#include "flint/arb_calc.h"
#include "flint/acb_mat.h"
#include "flint/arb_poly.h"
#include "flint/profiler.h"


extern "C" int dsyev_(char *jobz, char *uplo, int *n, double *a, int *lda, double *w, double *work, int *lwork, int *info);

using namespace std;


// Returns B = 1/2*(A+A^t), the symmetric part of A.
void symmetric_part_matrix(arb_mat_t B, const arb_mat_t A, slong prec, int& flag);

// Computes a nonrigorous approximation of the eigenvalues of A
// and stores the eigenvalues in E and the eigenvectors in R
// The function calls LAPACK. Fast, though no numerical control.
// We assume A is symmetric.
void compute_approximate_eigenvalues_matrix(arb_mat_t A, arb_ptr E, arb_mat_t R, slong N, slong prec, int& flag);

// Computes a bound on the value of s from Lemma 2.4 of the paper:
// Any three eigenvalues do not determine a triangle, Gomez-Serrano -- Orriols
// Journal of Differential Equations, 275, 920-938 (2021).
// The matrix R contains the (right) eigenvectors. We assume R to be real-valued.
void compute_s_Lemma_GSO(arb_t s, const arb_mat_t R, slong N, slong prec, int& flag);

// Computes the Gershgorin eigenvalue bound for a matrix
// The spectrum is located in the union of the intervals returned by v.
void compute_Gershgorin_bound(arb_ptr v, arb_mat_t A, slong N, slong prec, int& flag);

// Computes a bound on the spectrum of A for a given almost orthonormal basis given by E.
// We assume the spectrum lies on [0,inf) and is real.
// The proof uses the bounds from the Gomez-Serrano -- Orriols paper
void compute_bound_from_approximate_eigenvectors(arb_t res, const arb_mat_t A, const arb_mat_t E, slong N, slong prec, int& flag);

// Computes the smallest element of v
void compute_min(arb_t res, arb_ptr v, slong N, slong prec, int& flag);

// Computes a bound on \omega(A) = \max Re(\sigma(1/2*(A+A*))),
// where A* is the conjugate transpose of A
void compute_numerical_abscissa_bound_fast(arb_t res, const arb_mat_t A, slong N, slong prec, int& flag);



#endif


==> medium_lemmas.cc <==
// Instructions: ./medium_lemmas
// Output to standard output
// Checks Lemmas 2.13, 2.8
// Runtime 2.13 ~ 6 min
// Runtime 2.8 ~ 6 min
// Total Runtime ~ 12 min 

#include <iostream>
#include <string>

#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "flint/profiler.h"

#include "basic_functions.h"
#include "methods.h"
#include "complex_functions.h"

using namespace std;

int main(){
	slong prec;
	prec = 100;
	Integration_params_struct ips;
	populate_parameters(&(ips.Rp), prec);
	
	arb_t inp_left, inp_right;
	arb_t step,  aux;
	arb_t C_K1;
	arb_ptr bound_ddE0;
	
	arb_init(inp_left); arb_init(inp_right);
	arb_init(step); arb_init(aux);
	arb_init(C_K1); 
	bound_ddE0 = _arb_vec_init(2);
	
	arb_zero(inp_left);	
	arb_const_pi(inp_right, prec);
	arb_div_si(inp_right, inp_right, 6, prec);
	populate_Integration_parameters(&ips, inp_left, 3, prec);
	
	
	// check bound K1(x) < -C_K1
	arb_set_str(C_K1, "0.1", prec);
	arb_mul_si(aux, C_K1, -1, prec);
	
	arb_set_str(step, "7e-4", prec);
	if (bound_function(inp_left, inp_right, &ips, K1_interval, step, aux, prec, 2)){
		cout << "Lemma_2.13: FAILED" << endl;
	}
	else cout << "Lemma_2.13: PASSED" << endl;
	
	
	// check bound |ddE0(x)| < 50
	arb_set_str(bound_ddE0, "-50", prec);
	arb_set_str(bound_ddE0+1, "50", prec);
	
	arb_set_str(step, "1e-4", prec); 
	if (bound_function(inp_left, inp_right, &ips, ddE0, step, bound_ddE0, prec, 3)){
		cout << "Lemma_2.8: FAILED" << endl;
	}
	else cout << "Lemma_2.8: PASSED" << endl;
	
	arb_clear(inp_left); arb_clear(inp_right);
	arb_clear(step); arb_clear(aux);
	arb_clear(C_K1); 
	_arb_vec_clear(bound_ddE0,2);
}


==> methods.cc <==
// Implementation file
// Contains methods to perform integrals and bound functions


#include <iostream>
#include "basic_functions.h"

using namespace std;

#define TANH_MAX 10
#define QSIZE 262144 // size of queue in integrate

// Integrand_Function is the main term
// Integrand_Derivative is the error term 
// returns 0 if OK, 1 if error
// type 0 = C0 quadrature
// type 1 = C1 quadrature
// type 2 = Midpoint quadrature C2
// type 3 = C2 quadrature for f^2
int Quadrature(arb_t out, const arb_t inp_left, const arb_t inp_right, void* param, 
                       arb_calc_func Integrand_Function, arb_calc_func Integrand_Derivative, 
                       slong prec, int quadrature_type){
  
  arb_t uinp;
  arb_t dx;
  
  arb_init(uinp);
  arb_init(dx);
   
  arb_sub(dx,inp_right,inp_left,prec);
  arb_union(uinp,inp_left,inp_right,prec);

  arb_t mid; arb_t fmid; arb_t d2f; arb_t df; arb_t aux;
  arb_t dx2; // [-dx/2, dx/2]
  arb_ptr(d12f); // vector with first and second derivative (if needed)
  arb_init(mid); arb_init(fmid); arb_init(d2f); arb_init(df); arb_init(aux);
  arb_init(dx2); 
  d12f = _arb_vec_init(2);
  
  arb_add(mid,inp_left,inp_right,prec); arb_div_si(mid,mid,2,prec);
  arb_sub(dx2, uinp, mid, prec);
 
	
	if (quadrature_type == 2) { // use midpoint quadrature
		if (Integrand_Function(fmid,mid,param,prec)) return 1;
		if (Integrand_Derivative(d2f,uinp,param,prec)) return 1; 
		arb_div_si(aux,d2f,24,prec);
		arb_mul(aux,aux,dx,prec);
		arb_mul(aux,aux,dx,prec);
		arb_add(aux,aux,fmid,prec);
		arb_mul(out,aux,dx,prec);
	}  
	else if (quadrature_type == 1) { // use C1 quadrature
		if (Integrand_Function(fmid,mid,param,prec)) return 1;
		if (Integrand_Derivative(df,uinp,param,prec)) return 1;
		arb_mul(out, df, dx2, prec);
		arb_add(out, out, fmid, prec);
		arb_mul(out, out, dx, prec);
	}
	else if (quadrature_type == 0){ // use C0 quadrature
		if (Integrand_Function(out,uinp,param,prec)) return 1;
		arb_mul(out,out,dx,prec);  
	}
	else if (quadrature_type == 3){ // use C2 quadrature of f^2 
		if (Integrand_Function(fmid,mid,param,prec)) return 1;
		if (Integrand_Derivative(d12f,mid,param,prec)) return 1; 
		
		arb_zero(out);
		arb_get_rad_arb(aux, dx2);
		arb_sqr(aux, aux, prec);
		arb_union(out, out, aux, prec); // out = [0, (dx/2)^2]
		arb_mul(out, out, d12f+1, prec); 
		arb_div_si(out, out, 2, prec); // out = ddf/2 * [0, (dx/2)^2]
		arb_mul(aux, d12f, dx2, prec); 
		arb_add(aux, aux, fmid, prec);
		arb_add(out, out, aux, prec); // out = f(mid) + df(mid) * [-dx/2, dx/2] + ddf(uinp)/2 * [0, (dx/2)^2]
		arb_sqr(out, out, prec);
		arb_mul(out, out, dx, prec);
	}
	
  arb_clear(uinp);
  arb_clear(dx); 
  arb_clear(mid); arb_clear(fmid); arb_clear(d2f); arb_clear(df); arb_clear(aux);
  arb_clear(dx2); 
  _arb_vec_clear(d12f, 2);
  
  return 0;
}


// Adaptative interval integration using Quadrature with 'quadrature_type'
// out = integral of 'Integrand_Function' between 'inp_left' and 'inp_right'.
// Integral performed with precision max_width_abs and max_width_rel
// 'param' contains necessary values to evaluate 'Integrand_Function' and 'Integrand_Derivative'
int integrate(arb_t out, const arb_t inp_left, const arb_t inp_right, void* param, 
              arb_calc_func Integrand_Function, arb_calc_func Integrand_Derivative, slong prec,
              const arb_t max_width_abs, const arb_t max_width_rel, int error_mask, int quadrature_type){
  arb_ptr queue_regions_left,queue_regions_right;
  arb_t curr_left,curr_right;
  arb_t fcurr;
  arb_t rcurr,rcurr_rel_th;
  arb_t mid;
  
  int start;
  int end;


  queue_regions_left = _arb_vec_init(QSIZE);
  queue_regions_right = _arb_vec_init(QSIZE);
  arb_init(curr_left); arb_init(curr_right);
  arb_init(fcurr);
  arb_init(rcurr); arb_init(rcurr_rel_th);
  arb_init(mid);
  
  arb_set(queue_regions_left,inp_left);
  arb_set(queue_regions_right,inp_right);
  
  arb_zero(out);
  
  start = 0;
  end = 1;
  
  while (start != end){
    arb_set(curr_left,queue_regions_left+start);
    arb_set(curr_right,queue_regions_right+start);
    start++; start%= QSIZE;
    
    if (Quadrature(fcurr, curr_left, curr_right, param, Integrand_Function, Integrand_Derivative, prec, quadrature_type)) return 1;
		    
    arb_get_rad_arb(rcurr,fcurr);
    
    // rcurr_rel_th = dx*max_width_rel.
    arb_sub(rcurr_rel_th,curr_right,curr_left,prec);
    arb_mul(rcurr_rel_th,rcurr_rel_th,max_width_rel,prec);
    
    int pass_error = 1;
    if ((error_mask & 1) && !arb_lt(rcurr,max_width_abs)) pass_error = 0;
    if (((error_mask >> 1) & 1) && !arb_lt(rcurr,rcurr_rel_th)) pass_error = 0;
    
    
    if (pass_error){
      arb_add(out,out,fcurr,prec);
    }
    else { //split
      
      arb_add(mid,curr_left,curr_right,prec);
      arb_div_si(mid,mid,2,prec);
            
      arb_set(queue_regions_left+end,curr_left);
      arb_set(queue_regions_right+end,mid);
      end++; end%=QSIZE;
      if (end == start){
        printf("Exceeded Size of Queue: %d\n",QSIZE);
        arb_clear(queue_regions_left);
        arb_clear(queue_regions_right);
        arb_clear(curr_left); arb_clear(curr_right);
        arb_clear(fcurr);
        arb_clear(rcurr); arb_clear(rcurr_rel_th);
        arb_clear(mid);
        return 1;
      }
      arb_set(queue_regions_left+end,mid);
      arb_set(queue_regions_right+end,curr_right);
      end++; end%=QSIZE;
      if (end == start){
        printf("Exceeded Size of Queue: %d\n",QSIZE);
        arb_clear(queue_regions_left);
        arb_clear(queue_regions_right);
        arb_clear(curr_left); arb_clear(curr_right);
        arb_clear(fcurr);
        arb_clear(rcurr); arb_clear(rcurr_rel_th);
        arb_clear(mid);
        return 1;
      }
    }
  }
	
  _arb_vec_clear(queue_regions_left, QSIZE);
  _arb_vec_clear(queue_regions_right, QSIZE);
  arb_clear(curr_left); arb_clear(curr_right);
  arb_clear(fcurr);
  arb_clear(rcurr); arb_clear(rcurr_rel_th);
  arb_clear(mid);
  
  return 0;
}

// Constant step integration using Quadrature with 'quadrature_type'
// out = integral of 'Integral_Function' between 'inp_left' and 'inp_right'
// Integral subdivided into subintervals of size 'step'
// 'param' contains necessary values to evaluate 'Integrand_Function' and 'Integrand_Derivative'
int lin_integrate(arb_t out, const arb_t inp_left, const arb_t inp_right, void* param, 
              arb_calc_func Integrand_Function, arb_calc_func Integrand_Derivative, slong prec, const arb_t step, int quadrature_type){
	
	arb_t xright; arb_t xleft; arb_t fcurr;
	arb_init(xright); arb_init(xleft); arb_init(fcurr);
	
	arb_zero(out);
	
	
	for (int i = 1; i == 1 or arb_lt(xright, inp_right); ++i){
		arb_mul_si(xleft, step, i-1, prec);
		arb_mul_si(xright, step, i, prec);
		arb_add(xleft, xleft, inp_left, prec);
		arb_add(xright, xright, inp_left, prec);
		
		if (not arb_lt(xright, inp_right)) arb_set(xright, inp_right);
		
		if (Quadrature(fcurr, xleft, xright, param, Integrand_Function, Integrand_Derivative, prec, quadrature_type)) return 1;
		arb_add(out, out, fcurr, prec);
		
	}
	
	arb_clear(xright); arb_clear(xleft); arb_clear(fcurr);
	return 0;
}


// Returns 0 if bound satisfied, returns 1 otherwise
// Checks if 'Function' between 'inp_right' and 'inp_left' satisfies the bound
// with 'bound'. Inequality checked in subintervals of size 'step'.
// bound_type = 0 -> Bounds absolute value from above: |Function|< bound
// bound_type = 1 -> Bounds from below: bound < Function
// bound_type = 2 -> Bounds from above: Function < bound
// bound_type = 3 -> Bounds from above and below: &bound < Function < &bound+1
int bound_function(const arb_t inp_left, const arb_t inp_right, void* param, arb_calc_func Function, const arb_t step, const arb_ptr bound, slong prec, int bound_type){
	arb_t xleft; arb_t xright; arb_t x; arb_t out;
	arb_init(xleft); arb_init(xright); arb_init(x); arb_init(out);
	
	for(int i = 1; arb_le(xleft, inp_right); ++i){
			arb_mul_si(xleft, step, i-1, prec);
			arb_add(xleft, inp_left, xleft, prec);
			arb_mul_si(xright, step, i, prec);
			arb_add(xright, inp_left, xright, prec);
			arb_union(x, xleft, xright, prec);
			
			if (Function(out, x, param, prec)) return 1;
			
			if (bound_type == 0) {
				arb_abs(out, out);
				if (not arb_lt(out, bound)) {
					cout << "Bound Violated" << endl;
					return 1;
				}
			}
			else if (bound_type == 1) {
				if (not arb_gt(out, bound)) {
					cout << "Bound Violated" << endl;
					return 1;
				}
			}
			else if (bound_type == 2) {
				if (not arb_lt(out, bound)) {
					cout << "Bound Violated" << endl;
					return 1;
				}
			}
			else if (bound_type == 3){
				if (not arb_gt(out, bound)){
					cout << "Lower Bound Violated" << endl;
					return 1;
				}
				else if (not arb_lt(out, bound+1)){
					cout << "Upper Bound Violated" << endl;
					return 1;
				}
			}
			
	}
	arb_clear(xleft); arb_clear(xright); arb_clear(x); arb_clear(out);
	return 0;
}



==> methods.h <==
// Header file
// Contains methods to perform integrals and bound functions

#ifndef METHODS_H_INCLUDED
#define METHODS_H_INCLUDED

#include <string>
#include "flint/arb_calc.h"
#include "flint/arb_poly.h"
#include "flint/acb_hypgeom.h"
#include "basic_functions.h"


// Integrand_Function is the main term
// Integrand_Derivative is the error term 
// returns 0 if OK, 1 if error
// type 0 = C0 quadrature
// type 1 = C1 quadrature
// type 2 = Midpoint quadrature C2
// type 3 = C2 quadrature for f^2
int Quadrature(arb_t out, const arb_t inp_left, const arb_t inp_right, void* param, 
                       arb_calc_func Integrand_Function, arb_calc_func Integrand_Derivative, slong prec, int quadrature_type);


// Adaptative interval integration using Quadrature with 'quadrature_type'
// out = integral of 'Integrand_Function' between 'inp_left' and 'inp_right'.
// Integral performed with precision max_width_abs and max_width_rel
// 'param' contains necessary values to evaluate 'Integrand_Function' and 'Integrand_Derivative'
int integrate(arb_t out, const arb_t inp_left, const arb_t inp_right, void* param, 
              arb_calc_func Integrand_Function, arb_calc_func Integrand_Derivative, slong prec,
              const arb_t max_width_abs, const arb_t max_width_rel, int error_mask, int quadrature_type);

// Constant step integration using Quadrature with 'quadrature_type'
// out = integral of 'Integral_Function' between 'inp_left' and 'inp_right'
// Integral subdivided into subintervals of size 'step'
// 'param' contains necessary values to evaluate 'Integrand_Function' and 'Integrand_Derivative'
int lin_integrate(arb_t out, const arb_t inp_left, const arb_t inp_right, void* param, 
              arb_calc_func Integrand_Function, arb_calc_func Integrand_Derivative, slong prec, const arb_t step, int quadrature_type);


// Returns 0 if bound satisfied, returns 1 otherwise
// Checks if 'Function' between 'inp_right' and 'inp_left' satisfies the bound
// with 'bound'. Inequality checked in subintervals of size 'step'.
// bound_type = 0 -> Bounds absolute value from above: |Function|< bound
// bound_type = 1 -> Bounds from below: bound < Function
// bound_type = 2 -> Bounds from above: Function < bound
// bound_type = 3 -> Bounds from above and below: &bound < Function < &bound+1
int bound_function(const arb_t inp_left, const arb_t inp_right, void* param, arb_calc_func Function, const arb_t step, const arb_ptr bound, slong prec, int bound_type);

#endif

